Regge constraints on local four-point scattering amplitudes of massive particles with spin

In this work, we classify all the possible local four-point couplings relevant for tree-level flat space $2 \rightarrow 2$ scattering of external massive particles of spin one and spin two which do not grow faster than $s^2$ at large $s$ and fixed t. This kinematic constraint on local growth of tree-level S-matrices is known as Classical Regge Growth criteria or CRG. We first construct the spin one and spin two tree-level contact S-matrices as modules of polarisation tensors and momenta over the ring of polynomials generated by Mandelstam invariants. We then consider a general scattering process where the external scattering particles are of different masses but of same spin and constrain this space to obtain a finite number of CRG allowed local Lagrangians. Our concrete results are primarily for $D\geq 8$ but the process outlined is easily generalised to lower dimensions to include low dimensional parity violating structures. The space of CRG allowed structures reduces when we specialise to identical scattering and restrict to parity even couplings in $D=4$. We show that tree-level scattering amplitudes involving exchange diagrams and contact terms in de Rham-Gabadadze-Tolley massive gravity (dRGT) violate CRG unless the parameters of the theory take special values. The CRG allowed S-matrices, in the context of large $N$ conformal field theories (CFTs), can also be interpreted as bulk $AdS$ counterterms consistent with Chaos bound. Our classified structures therefore can be thought of as ambiguities arising in the context of conformal field theory inversion formula for four point functions of unconserved spin one and spin two operators in large $N$ CFTs.

==> anc/spinone_regge.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    761350,      21001]
NotebookOptionsPosition[    741704,      20738]
NotebookOutlinePosition[    742139,      20755]
CellTagsIndexPosition[    742096,      20752]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Regge Constraints on local four point scattering amplitudes of massive \
particles with spin\
\>", "Title",
 CellChangeTimes->{{3.908887080469947*^9, 3.9088870866771812`*^9}, {
  3.908887232670336*^9, 3.9088872470579157`*^9}, {3.908887331172102*^9, 
  3.908887336595133*^9}, {3.9088875676452303`*^9, 
  3.908887627357728*^9}},ExpressionUUID->"465e3351-06e9-4367-93ee-\
79755bcc224a"],

Cell["\<\
Subham Dutta Choudhury, Vipul Kumar, Suman Kundu, Asikur Rahaman\
\>", "Subtitle",
 CellChangeTimes->{{3.908887632816739*^9, 3.9088876971979437`*^9}, {
  3.908887808931637*^9, 3.9088878138421288`*^9}, {3.909498626103567*^9, 
  3.909498626920212*^9}},ExpressionUUID->"a5d79a45-2599-4ed8-ad7b-\
8e0dcc3ea409"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Spin 1 non-identical case",
 FontWeight->"Bold"]], "Chapter",
 CellChangeTimes->{{3.908887774465711*^9, 3.908887797914275*^9}, {
  3.908889931438836*^9, 3.908889931823677*^9}, {3.908892889294915*^9, 
  3.908892891351384*^9}},ExpressionUUID->"d9f0409e-cb96-4666-8152-\
fdacfbb390b2"],

Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.9063775863273706`*^9, 3.9063775888765507`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"b29fa426-ca28-41a0-a0f5-94c62fc71eaa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"t1", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.908972952396227*^9, 3.9089729716156683`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"a1174075-beca-476c-b5b5-2fab00aa6611"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"t", "=", 
   RowBox[{"-", 
    SuperscriptBox["q", "2"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"{", 
    RowBox[{"q", ">", "0"}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.907395256095112*^9, 3.907395293631565*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"5b12d2eb-c572-4ee1-b981-42df5f3e569b"],

Cell[CellGroupData[{

Cell["Swap/Cyclic Rules and Bare Structures :", "Section",
 CellChangeTimes->{{3.906377602212843*^9, 3.9063776094109917`*^9}, {
  3.909017679001054*^9, 
  3.909017685820147*^9}},ExpressionUUID->"a3947e5d-1873-431c-9c3d-\
518e51a78e19"],

Cell[BoxData[
 RowBox[{"The", " ", "swap", " ", "and", " ", "cyclic", " ", "rules", " ", 
  "generate", " ", "the", " ", "action", " ", "of", " ", 
  FormBox[
   SubscriptBox["P", "ij"],
   TraditionalForm], " ", "which", " ", "generate", " ", "the", " ", 
  "elements", " ", "of", " ", 
  FormBox[
   SubscriptBox["S", "3"],
   TraditionalForm], " "}]], "Text",
 CellChangeTimes->{{3.9090306574033957`*^9, 3.90903066293608*^9}, {
  3.9090633930774593`*^9, 
  3.909063396403183*^9}},ExpressionUUID->"88722636-f5a8-4bd3-8592-\
b0cc06bd682d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Swap", "[", 
     RowBox[{"a_", ",", "d_"}], "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"a", ",", "d"}]], "->", 
       SubscriptBox["A", 
        RowBox[{"d", ",", "a"}]]}], ",", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"d", ",", "a"}]], "->", 
       SubscriptBox["A", 
        RowBox[{"a", ",", "d"}]]}], ",", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"a", ",", "c_"}]], "->", 
       SubscriptBox["A", 
        RowBox[{"d", ",", "c"}]]}], ",", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"c_", ",", "a"}]], "->", 
       SubscriptBox["A", 
        RowBox[{"c", ",", "d"}]]}], ",", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"d", ",", "c_"}]], "->", 
       SubscriptBox["A", 
        RowBox[{"a", ",", "c"}]]}], ",", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"c_", ",", "d"}]], "->", 
       SubscriptBox["A", 
        RowBox[{"c", ",", "a"}]]}], ",", 
      RowBox[{
       SubscriptBox["b", 
        RowBox[{"a", ",", "d"}]], "->", 
       SubscriptBox["b", 
        RowBox[{"d", ",", "a"}]]}], ",", 
      RowBox[{
       SubscriptBox["b", 
        RowBox[{"d", ",", "a"}]], "->", 
       SubscriptBox["b", 
        RowBox[{"a", ",", "d"}]]}], ",", 
      RowBox[{
       SubscriptBox["b", 
        RowBox[{"a", ",", "c_"}]], "->", 
       SubscriptBox["b", 
        RowBox[{"d", ",", "c"}]]}], ",", 
      RowBox[{
       SubscriptBox["b", 
        RowBox[{"c_", ",", "a"}]], "->", 
       SubscriptBox["b", 
        RowBox[{"c", ",", "d"}]]}], ",", 
      RowBox[{
       SubscriptBox["b", 
        RowBox[{"d", ",", "c_"}]], "->", 
       SubscriptBox["b", 
        RowBox[{"a", ",", "c"}]]}], ",", 
      RowBox[{
       SubscriptBox["b", 
        RowBox[{"c_", ",", "d"}]], "->", 
       SubscriptBox["b", 
        RowBox[{"c", ",", "a"}]]}]}], "}"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"cyclic", "[", 
     RowBox[{"a_", ",", "d_", ",", "c_"}], "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"a", ",", "d"}]], "->", 
       SubscriptBox["A", 
        RowBox[{"d", ",", "c"}]]}], ",", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"d", ",", "a"}]], "->", 
       SubscriptBox["A", 
        RowBox[{"c", ",", "d"}]]}], ",", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"a", ",", "c"}]], "->", 
       SubscriptBox["A", 
        RowBox[{"d", ",", "a"}]]}], ",", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"c", ",", "a"}]], "->", 
       SubscriptBox["A", 
        RowBox[{"a", ",", "d"}]]}], ",", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"d", ",", "c"}]], "->", 
       SubscriptBox["A", 
        RowBox[{"c", ",", "a"}]]}], ",", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"c", ",", "d"}]], "->", 
       SubscriptBox["A", 
        RowBox[{"a", ",", "c"}]]}], ",", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"a", ",", "e_"}]], "->", 
       SubscriptBox["A", 
        RowBox[{"d", ",", "e"}]]}], ",", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"e_", ",", "a"}]], "->", 
       SubscriptBox["A", 
        RowBox[{"e", ",", "d"}]]}], ",", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"d", ",", "e_"}]], "->", 
       SubscriptBox["A", 
        RowBox[{"c", ",", "e"}]]}], ",", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"e_", ",", "d"}]], "->", 
       SubscriptBox["A", 
        RowBox[{"e", ",", "c"}]]}], ",", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"c", ",", "e_"}]], "->", 
       SubscriptBox["A", 
        RowBox[{"a", ",", "e"}]]}], ",", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"e_", ",", "c"}]], "->", 
       SubscriptBox["A", 
        RowBox[{"e", ",", "a"}]]}], ",", 
      RowBox[{
       SubscriptBox["b", 
        RowBox[{"a", ",", "d"}]], "->", 
       SubscriptBox["b", 
        RowBox[{"d", ",", "c"}]]}], ",", 
      RowBox[{
       SubscriptBox["b", 
        RowBox[{"d", ",", "a"}]], "->", 
       SubscriptBox["b", 
        RowBox[{"c", ",", "d"}]]}], ",", 
      RowBox[{
       SubscriptBox["b", 
        RowBox[{"a", ",", "c"}]], "->", 
       SubscriptBox["b", 
        RowBox[{"d", ",", "a"}]]}], ",", 
      RowBox[{
       SubscriptBox["b", 
        RowBox[{"c", ",", "a"}]], "->", 
       SubscriptBox["b", 
        RowBox[{"a", ",", "d"}]]}], ",", 
      RowBox[{
       SubscriptBox["b", 
        RowBox[{"d", ",", "c"}]], "->", 
       SubscriptBox["b", 
        RowBox[{"c", ",", "a"}]]}], ",", 
      RowBox[{
       SubscriptBox["b", 
        RowBox[{"c", ",", "d"}]], "->", 
       SubscriptBox["b", 
        RowBox[{"a", ",", "c"}]]}], ",", 
      RowBox[{
       SubscriptBox["b", 
        RowBox[{"a", ",", "e_"}]], "->", 
       SubscriptBox["b", 
        RowBox[{"d", ",", "e"}]]}], ",", 
      RowBox[{
       SubscriptBox["b", 
        RowBox[{"e_", ",", "a"}]], "->", 
       SubscriptBox["b", 
        RowBox[{"e", ",", "d"}]]}], ",", 
      RowBox[{
       SubscriptBox["b", 
        RowBox[{"d", ",", "e_"}]], "->", 
       SubscriptBox["b", 
        RowBox[{"c", ",", "e"}]]}], ",", 
      RowBox[{
       SubscriptBox["b", 
        RowBox[{"e_", ",", "d"}]], "->", 
       SubscriptBox["b", 
        RowBox[{"e", ",", "c"}]]}], ",", 
      RowBox[{
       SubscriptBox["b", 
        RowBox[{"c", ",", "e_"}]], "->", 
       SubscriptBox["b", 
        RowBox[{"a", ",", "e"}]]}], ",", 
      RowBox[{
       SubscriptBox["b", 
        RowBox[{"e_", ",", "c"}]], "->", 
       SubscriptBox["b", 
        RowBox[{"e", ",", "a"}]]}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Cyclic", "[", 
     RowBox[{"a_", ",", "d_", ",", "c_", ",", "e_"}], "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"a", ",", "d"}]], "->", 
       SubscriptBox["A", 
        RowBox[{"d", ",", "c"}]]}], ",", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"d", ",", "a"}]], "->", 
       SubscriptBox["A", 
        RowBox[{"c", ",", "d"}]]}], ",", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"a", ",", "c"}]], "->", 
       SubscriptBox["A", 
        RowBox[{"d", ",", "e"}]]}], ",", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"c", ",", "a"}]], "->", 
       SubscriptBox["A", 
        RowBox[{"e", ",", "d"}]]}], ",", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"d", ",", "c"}]], "->", 
       SubscriptBox["A", 
        RowBox[{"c", ",", "e"}]]}], ",", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"c", ",", "d"}]], "->", 
       SubscriptBox["A", 
        RowBox[{"e", ",", "c"}]]}], ",", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"a", ",", "e"}]], "->", 
       SubscriptBox["A", 
        RowBox[{"d", ",", "a"}]]}], ",", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"e", ",", "a"}]], "->", 
       SubscriptBox["A", 
        RowBox[{"a", ",", "d"}]]}], ",", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"d", ",", "e"}]], "->", 
       SubscriptBox["A", 
        RowBox[{"c", ",", "a"}]]}], ",", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"e", ",", "d"}]], "->", 
       SubscriptBox["A", 
        RowBox[{"a", ",", "c"}]]}], ",", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"c", ",", "e"}]], "->", 
       SubscriptBox["A", 
        RowBox[{"e", ",", "a"}]]}], ",", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"e", ",", "c"}]], "->", 
       SubscriptBox["A", 
        RowBox[{"a", ",", "e"}]]}], ",", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"a", ",", "g_"}]], "->", 
       SubscriptBox["A", 
        RowBox[{"d", ",", "g"}]]}], ",", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"g_", ",", "a"}]], "->", 
       SubscriptBox["A", 
        RowBox[{"g", ",", "d"}]]}], ",", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"d", ",", "g_"}]], "->", 
       SubscriptBox["A", 
        RowBox[{"c", ",", "g"}]]}], ",", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"g_", ",", "d"}]], "->", 
       SubscriptBox["A", 
        RowBox[{"g", ",", "c"}]]}], ",", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"c", ",", "g_"}]], "->", 
       SubscriptBox["A", 
        RowBox[{"e", ",", "g"}]]}], ",", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"g_", ",", "c"}]], "->", 
       SubscriptBox["A", 
        RowBox[{"g", ",", "e"}]]}], ",", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"e", ",", "g_"}]], "->", 
       SubscriptBox["A", 
        RowBox[{"a", ",", "g"}]]}], ",", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"g_", ",", "e"}]], "->", 
       SubscriptBox["A", 
        RowBox[{"g", ",", "a"}]]}], ",", 
      RowBox[{
       SubscriptBox["b", 
        RowBox[{"a", ",", "d"}]], "->", 
       SubscriptBox["b", 
        RowBox[{"d", ",", "c"}]]}], ",", 
      RowBox[{
       SubscriptBox["b", 
        RowBox[{"d", ",", "a"}]], "->", 
       SubscriptBox["b", 
        RowBox[{"c", ",", "d"}]]}], ",", 
      RowBox[{
       SubscriptBox["b", 
        RowBox[{"a", ",", "c"}]], "->", 
       SubscriptBox["b", 
        RowBox[{"d", ",", "e"}]]}], ",", 
      RowBox[{
       SubscriptBox["b", 
        RowBox[{"c", ",", "a"}]], "->", 
       SubscriptBox["b", 
        RowBox[{"e", ",", "d"}]]}], ",", 
      RowBox[{
       SubscriptBox["b", 
        RowBox[{"a", ",", "e"}]], "->", 
       SubscriptBox["b", 
        RowBox[{"d", ",", "a"}]]}], ",", 
      RowBox[{
       SubscriptBox["b", 
        RowBox[{"e", ",", "a"}]], "->", 
       SubscriptBox["b", 
        RowBox[{"a", ",", "d"}]]}], ",", 
      RowBox[{
       SubscriptBox["b", 
        RowBox[{"d", ",", "c"}]], "->", 
       SubscriptBox["b", 
        RowBox[{"c", ",", "e"}]]}], ",", 
      RowBox[{
       SubscriptBox["b", 
        RowBox[{"c", ",", "d"}]], "->", 
       SubscriptBox["b", 
        RowBox[{"e", ",", "c"}]]}], ",", 
      RowBox[{
       SubscriptBox["b", 
        RowBox[{"d", ",", "e"}]], "->", 
       SubscriptBox["b", 
        RowBox[{"c", ",", "a"}]]}], ",", 
      RowBox[{
       SubscriptBox["b", 
        RowBox[{"e", ",", "d"}]], "->", 
       SubscriptBox["b", 
        RowBox[{"a", ",", "c"}]]}], ",", 
      RowBox[{
       SubscriptBox["b", 
        RowBox[{"c", ",", "e"}]], "->", 
       SubscriptBox["b", 
        RowBox[{"e", ",", "a"}]]}], ",", 
      RowBox[{
       SubscriptBox["b", 
        RowBox[{"e", ",", "c"}]], "->", 
       SubscriptBox["b", 
        RowBox[{"a", ",", "e"}]]}], ",", 
      RowBox[{
       SubscriptBox["b", 
        RowBox[{"a", ",", "g_"}]], "->", 
       SubscriptBox["b", 
        RowBox[{"d", ",", "g"}]]}], ",", 
      RowBox[{
       SubscriptBox["b", 
        RowBox[{"g_", ",", "a"}]], "->", 
       SubscriptBox["b", 
        RowBox[{"g", ",", "d"}]]}], ",", 
      RowBox[{
       SubscriptBox["b", 
        RowBox[{"d", ",", "g_"}]], "->", 
       SubscriptBox["b", 
        RowBox[{"c", ",", "g"}]]}], ",", 
      RowBox[{
       SubscriptBox["b", 
        RowBox[{"g_", ",", "d"}]], "->", 
       SubscriptBox["b", 
        RowBox[{"g", ",", "c"}]]}], ",", 
      RowBox[{
       SubscriptBox["b", 
        RowBox[{"c", ",", "g_"}]], "->", 
       SubscriptBox["b", 
        RowBox[{"e", ",", "g"}]]}], ",", 
      RowBox[{
       SubscriptBox["b", 
        RowBox[{"g_", ",", "c"}]], "->", 
       SubscriptBox["b", 
        RowBox[{"g", ",", "e"}]]}], ",", 
      RowBox[{
       SubscriptBox["b", 
        RowBox[{"e", ",", "g_"}]], "->", 
       SubscriptBox["b", 
        RowBox[{"a", ",", "g"}]]}], ",", 
      RowBox[{
       SubscriptBox["b", 
        RowBox[{"g_", ",", "e"}]], "->", 
       SubscriptBox["b", 
        RowBox[{"g", ",", "a"}]]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"mass", " ", "permutations"}], ",", " ", 
    RowBox[{"relevant", " ", "for", " ", "different", " ", "processes"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Swapm", "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SubscriptBox["m", "i"], "->", 
     SubscriptBox["m", "j"]}], ",", 
    RowBox[{
     SubscriptBox["m", "j"], "->", 
     SubscriptBox["m", "i"]}]}], "}"}]}], "\n", 
 RowBox[{
  RowBox[{"cyclicm", "[", 
   RowBox[{"i_", ",", "j_", ",", "k_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SubscriptBox["m", "i"], "->", 
     SubscriptBox["m", "j"]}], ",", 
    RowBox[{
     SubscriptBox["m", "j"], "->", 
     SubscriptBox["m", "k"]}], ",", 
    RowBox[{
     SubscriptBox["m", "k"], "->", 
     SubscriptBox["m", "i"]}]}], "}"}]}], "\n", 
 RowBox[{
  RowBox[{"Cyclicm", "[", 
   RowBox[{"i_", ",", "j_", ",", "k_", ",", "l_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SubscriptBox["m", "i"], "->", 
     SubscriptBox["m", "j"]}], ",", 
    RowBox[{
     SubscriptBox["m", "j"], "->", 
     SubscriptBox["m", "k"]}], ",", 
    RowBox[{
     SubscriptBox["m", "k"], "->", 
     SubscriptBox["m", "l"]}], ",", 
    RowBox[{
     SubscriptBox["m", "l"], "->", 
     SubscriptBox["m", 
      RowBox[{"i", "\[IndentingNewLine]"}]]}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rulebij", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["b", 
        RowBox[{"2", ",", "1"}]], "->", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "2"}]]}], ",", 
      RowBox[{
       SubscriptBox["b", 
        RowBox[{"3", ",", "1"}]], "->", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "3"}]]}], ",", 
      RowBox[{
       SubscriptBox["b", 
        RowBox[{"4", ",", "1"}]], "->", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "4"}]]}], ",", 
      RowBox[{
       SubscriptBox["b", 
        RowBox[{"3", ",", "2"}]], "->", 
       SubscriptBox["b", 
        RowBox[{"2", ",", "3"}]]}], ",", 
      RowBox[{
       SubscriptBox["b", 
        RowBox[{"4", ",", "2"}]], "->", 
       SubscriptBox["b", 
        RowBox[{"2", ",", "4"}]]}], ",", 
      RowBox[{
       SubscriptBox["b", 
        RowBox[{"4", ",", "3"}]], "->", 
       SubscriptBox["b", 
        RowBox[{"3", ",", "4"}]]}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Struc", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["A", 
   RowBox[{"1", ",", "2"}]], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["A", 
   RowBox[{"1", ",", "4"}]], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["A", 
   RowBox[{"2", ",", "1"}]], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["A", 
   RowBox[{"2", ",", "3"}]], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["A", 
   RowBox[{"3", ",", "2"}]], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["A", 
   RowBox[{"3", ",", "4"}]], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["A", 
   RowBox[{"4", ",", "1"}]], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["A", 
   RowBox[{"4", ",", "3"}]], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["b", 
   RowBox[{"2", ",", "3"}]], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["b", 
   RowBox[{"1", ",", "2"}]], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["b", 
   RowBox[{"1", ",", "3"}]], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["b", 
   RowBox[{"1", ",", "4"}]], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["b", 
   RowBox[{"2", ",", "4"}]], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["b", 
   RowBox[{"3", ",", "4"}]], ";"}], "\n", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{
    SubscriptBox["mm", "1"], "=", "0"}], ",", 
   RowBox[{
    SubscriptBox["mm", "1"], "<", "3"}], ",", 
   RowBox[{
    SubscriptBox["mm", "1"], "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["mm", 
       RowBox[{"2", " "}]], "=", "0"}], ",", 
     RowBox[{
      SubscriptBox["mm", "2"], " ", "<", "3"}], ",", 
     RowBox[{
      SubscriptBox["mm", 
       RowBox[{"2", " "}]], "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["mm", 
         RowBox[{"3", " "}]], "=", "0"}], ",", 
       RowBox[{
        SubscriptBox["mm", "3"], "<", " ", "3"}], " ", ",", 
       RowBox[{
        SubscriptBox["mm", "3"], "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{
          SubscriptBox["mm", "4"], "=", "0"}], ",", 
         RowBox[{
          SubscriptBox["mm", "4"], "<", "3"}], ",", 
         RowBox[{
          SubscriptBox["mm", "4"], "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{
            SubscriptBox["m", "5"], "=", "0"}], ",", 
           RowBox[{
            SubscriptBox["m", "5"], "<", "3"}], ",", 
           RowBox[{
            SubscriptBox["m", "5"], "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{
              SubscriptBox["m", "6"], "=", "0"}], ",", 
             RowBox[{
              SubscriptBox["m", "6"], "<", "3"}], ",", 
             RowBox[{
              SubscriptBox["m", "6"], "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{"For", "[", 
              RowBox[{
               RowBox[{
                SubscriptBox["m", "7"], "=", "0"}], ",", 
               RowBox[{
                SubscriptBox["m", "7"], "<", "3"}], ",", 
               RowBox[{
                SubscriptBox["m", "7"], "++"}], ",", "\[IndentingNewLine]", 
               RowBox[{"For", "[", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["m", "8"], "=", "0"}], ",", 
                 RowBox[{
                  SubscriptBox["m", "8"], "<", "3"}], ",", 
                 RowBox[{
                  SubscriptBox["m", "8"], "++"}], ",", "\[IndentingNewLine]", 
                 
                 RowBox[{"For", "[", 
                  RowBox[{
                   RowBox[{
                    SubscriptBox["n", 
                    RowBox[{"1", " "}]], " ", "=", "0"}], ",", " ", 
                   RowBox[{
                    SubscriptBox["n", "1"], "<", "3"}], ",", 
                   RowBox[{
                    SubscriptBox["n", "1"], "++"}], ",", 
                   "\[IndentingNewLine]", 
                   RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["n", 
                    RowBox[{"2", " "}]], " ", "=", "0"}], ",", " ", 
                    RowBox[{
                    SubscriptBox["n", "2"], "<", "3"}], ",", 
                    RowBox[{
                    SubscriptBox["n", "2"], "++"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["n", 
                    RowBox[{"3", " "}]], " ", "=", "0"}], ",", " ", 
                    RowBox[{
                    SubscriptBox["n", "3"], "<", "3"}], ",", 
                    RowBox[{
                    SubscriptBox["n", "3"], "++"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["n", 
                    RowBox[{"4", " "}]], " ", "=", "0"}], ",", " ", 
                    RowBox[{
                    SubscriptBox["n", "4"], "<", "3"}], ",", 
                    RowBox[{
                    SubscriptBox["n", "4"], "++"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["n", 
                    RowBox[{"5", " "}]], " ", "=", "0"}], ",", " ", 
                    RowBox[{
                    SubscriptBox["n", "5"], "<", "3"}], ",", 
                    RowBox[{
                    SubscriptBox["n", "5"], "++"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["n", 
                    RowBox[{"6", " "}]], " ", "=", "0"}], ",", " ", 
                    RowBox[{
                    SubscriptBox["n", "6"], "<", "3"}], ",", 
                    RowBox[{
                    SubscriptBox["n", "6"], "++"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    SubscriptBox["mm", "1"], " ", "+", " ", 
                    SubscriptBox["mm", "2"], "+", " ", 
                    SubscriptBox["n", 
                    RowBox[{"2", " "}]], " ", "+", " ", 
                    SubscriptBox["n", "3"], " ", "+", 
                    SubscriptBox["n", "4"]}], "==", "1"}], "&&", " ", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["mm", "3"], "+", 
                    SubscriptBox["mm", "4"], " ", "+", " ", 
                    SubscriptBox["n", 
                    RowBox[{"1", " "}]], " ", "+", " ", 
                    SubscriptBox["n", "2"], "+", 
                    SubscriptBox["n", "5"]}], "==", "1"}], "&&", " ", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["m", "5"], "+", 
                    SubscriptBox["m", "6"], " ", "+", " ", 
                    SubscriptBox["n", 
                    RowBox[{"1", " "}]], " ", "+", " ", 
                    SubscriptBox["n", "3"], "+", 
                    SubscriptBox["n", "6"]}], " ", "==", "1"}], " ", "&&", 
                    " ", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["m", "7"], "+", 
                    SubscriptBox["m", "8"], " ", "+", " ", 
                    SubscriptBox["n", 
                    RowBox[{"4", " "}]], " ", "+", " ", 
                    SubscriptBox["n", "5"], "+", 
                    SubscriptBox["n", "6"]}], " ", "==", "1"}]}], ",", 
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"Struc", ",", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["A", 
                    RowBox[{"1", ",", "2"}]], 
                    SubscriptBox["mm", "1"]], 
                    SuperscriptBox[
                    SubscriptBox["A", 
                    RowBox[{"1", ",", "4"}]], 
                    SubscriptBox["mm", "2"]], 
                    SuperscriptBox[
                    SubscriptBox["A", 
                    RowBox[{"2", ",", "1"}]], 
                    SubscriptBox["mm", "3"]], 
                    SuperscriptBox[
                    SubscriptBox["A", 
                    RowBox[{"2", ",", "3"}]], 
                    SubscriptBox["mm", "4"]], 
                    SuperscriptBox[
                    SubscriptBox["A", 
                    RowBox[{"3", ",", "2"}]], 
                    SubscriptBox["m", "5"]], 
                    SuperscriptBox[
                    SubscriptBox["A", 
                    RowBox[{"3", ",", "4"}]], 
                    SubscriptBox["m", "6"]], 
                    SuperscriptBox[
                    SubscriptBox["A", 
                    RowBox[{"4", ",", "1"}]], 
                    SubscriptBox["m", "7"]], 
                    SuperscriptBox[
                    SubscriptBox["A", 
                    RowBox[{"4", ",", "3"}]], 
                    SubscriptBox["m", "8"]], 
                    SuperscriptBox[
                    SubscriptBox["b", 
                    RowBox[{"2", ",", "3"}]], 
                    SubscriptBox["n", "1"]], 
                    SuperscriptBox[
                    SubscriptBox["b", 
                    RowBox[{"1", ",", "2"}]], 
                    SubscriptBox["n", "2"]], 
                    SuperscriptBox[
                    SubscriptBox["b", 
                    RowBox[{"1", ",", "3"}]], 
                    SubscriptBox["n", "3"]], 
                    SuperscriptBox[
                    SubscriptBox["b", 
                    RowBox[{"1", ",", "4"}]], 
                    SubscriptBox["n", "4"]], 
                    SuperscriptBox[
                    SubscriptBox["b", 
                    RowBox[{"2", ",", "4"}]], 
                    SubscriptBox["n", "5"]], 
                    SuperscriptBox[
                    SubscriptBox["b", 
                    RowBox[{"3", ",", "4"}]], 
                    SubscriptBox["n", "6"]]}]}], "]"}], ",", "0"}], "]"}]}], 
                    "]"}]}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], 
                "]"}]}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], "]"}]}],
   "]"}], "\n", 
 RowBox[{"Length", "[", "Struc", "]"}]}], "Input",
 CellChangeTimes->{{3.894598485405356*^9, 3.8945984868748693`*^9}, {
  3.894598553610009*^9, 3.8945985616285467`*^9}, {3.8948747414283752`*^9, 
  3.894874743856511*^9}, {3.9055819735452003`*^9, 3.9055819811222486`*^9}, {
  3.905582030209735*^9, 3.905582030686973*^9}, {3.906377572362719*^9, 
  3.906377578666106*^9}, {3.9090177033608313`*^9, 3.9090177238274193`*^9}, {
  3.909026380525737*^9, 3.9090263828059683`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"353855d3-b3ae-4f6d-ac1d-3d99e7b2d6d1"],

Cell[BoxData["43"], "Output",
 CellChangeTimes->{3.8945985896273413`*^9, 3.8948723927337103`*^9, 
  3.894874490068717*^9, 3.894874573118311*^9, 3.894874762576479*^9, 
  3.8949433610909653`*^9, 3.8950303608523903`*^9, 3.8961558080468473`*^9, 
  3.896412760903775*^9, 3.896447923027361*^9, 3.899897897251587*^9, 
  3.905582017940682*^9, 3.905582050891411*^9, 3.9063786960384808`*^9, 
  3.907395117514181*^9, 3.908972350130231*^9, 3.908973045428932*^9, 
  3.9089731180918627`*^9, 3.909028806233529*^9, 3.909031427333119*^9, 
  3.909063419404235*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"0e14ecfa-ea7b-4d37-8793-fea1891ebb87"]
}, Open  ]],

Cell[TextData[StyleBox["Primaries for spin 1",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.909017732900754*^9, 3.909017737310729*^9}, {
  3.909026666117074*^9, 3.909026671282226*^9}, {3.9090285787728977`*^9, 
  3.909028586121331*^9}, {3.909063409438733*^9, 3.909063409796008*^9}, {
  3.90949916897486*^9, 
  3.9094991707318068`*^9}},ExpressionUUID->"a802602c-75d5-42af-b887-\
8aacc8574183"],

Cell[CellGroupData[{

Cell[BoxData["Struc"], "Input",
 CellChangeTimes->{{3.905582068195381*^9, 3.905582083785831*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"a0194594-289d-4462-917c-b8aa4b0d04fb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["b", 
     RowBox[{"1", ",", "3"}]], " ", 
    SubscriptBox["b", 
     RowBox[{"2", ",", "4"}]]}], ",", 
   RowBox[{
    SubscriptBox["b", 
     RowBox[{"1", ",", "2"}]], " ", 
    SubscriptBox["b", 
     RowBox[{"3", ",", "4"}]]}], ",", 
   RowBox[{
    SubscriptBox["b", 
     RowBox[{"1", ",", "4"}]], " ", 
    SubscriptBox["b", 
     RowBox[{"2", ",", "3"}]]}], ",", 
   RowBox[{
    SubscriptBox["A", 
     RowBox[{"3", ",", "4"}]], " ", 
    SubscriptBox["A", 
     RowBox[{"4", ",", "3"}]], " ", 
    SubscriptBox["b", 
     RowBox[{"1", ",", "2"}]]}], ",", 
   RowBox[{
    SubscriptBox["A", 
     RowBox[{"3", ",", "4"}]], " ", 
    SubscriptBox["A", 
     RowBox[{"4", ",", "1"}]], " ", 
    SubscriptBox["b", 
     RowBox[{"1", ",", "2"}]]}], ",", 
   RowBox[{
    SubscriptBox["A", 
     RowBox[{"3", ",", "2"}]], " ", 
    SubscriptBox["A", 
     RowBox[{"4", ",", "3"}]], " ", 
    SubscriptBox["b", 
     RowBox[{"1", ",", "2"}]]}], ",", 
   RowBox[{
    SubscriptBox["A", 
     RowBox[{"3", ",", "2"}]], " ", 
    SubscriptBox["A", 
     RowBox[{"4", ",", "1"}]], " ", 
    SubscriptBox["b", 
     RowBox[{"1", ",", "2"}]]}], ",", 
   RowBox[{
    SubscriptBox["A", 
     RowBox[{"2", ",", "3"}]], " ", 
    SubscriptBox["A", 
     RowBox[{"4", ",", "3"}]], " ", 
    SubscriptBox["b", 
     RowBox[{"1", ",", "3"}]]}], ",", 
   RowBox[{
    SubscriptBox["A", 
     RowBox[{"2", ",", "3"}]], " ", 
    SubscriptBox["A", 
     RowBox[{"4", ",", "1"}]], " ", 
    SubscriptBox["b", 
     RowBox[{"1", ",", "3"}]]}], ",", 
   RowBox[{
    SubscriptBox["A", 
     RowBox[{"2", ",", "3"}]], " ", 
    SubscriptBox["A", 
     RowBox[{"3", ",", "4"}]], " ", 
    SubscriptBox["b", 
     RowBox[{"1", ",", "4"}]]}], ",", 
   RowBox[{
    SubscriptBox["A", 
     RowBox[{"2", ",", "3"}]], " ", 
    SubscriptBox["A", 
     RowBox[{"3", ",", "2"}]], " ", 
    SubscriptBox["b", 
     RowBox[{"1", ",", "4"}]]}], ",", 
   RowBox[{
    SubscriptBox["A", 
     RowBox[{"2", ",", "1"}]], " ", 
    SubscriptBox["A", 
     RowBox[{"4", ",", "3"}]], " ", 
    SubscriptBox["b", 
     RowBox[{"1", ",", "3"}]]}], ",", 
   RowBox[{
    SubscriptBox["A", 
     RowBox[{"2", ",", "1"}]], " ", 
    SubscriptBox["A", 
     RowBox[{"4", ",", "1"}]], " ", 
    SubscriptBox["b", 
     RowBox[{"1", ",", "3"}]]}], ",", 
   RowBox[{
    SubscriptBox["A", 
     RowBox[{"2", ",", "1"}]], " ", 
    SubscriptBox["A", 
     RowBox[{"3", ",", "4"}]], " ", 
    SubscriptBox["b", 
     RowBox[{"1", ",", "4"}]]}], ",", 
   RowBox[{
    SubscriptBox["A", 
     RowBox[{"2", ",", "1"}]], " ", 
    SubscriptBox["A", 
     RowBox[{"3", ",", "2"}]], " ", 
    SubscriptBox["b", 
     RowBox[{"1", ",", "4"}]]}], ",", 
   RowBox[{
    SubscriptBox["A", 
     RowBox[{"1", ",", "4"}]], " ", 
    SubscriptBox["A", 
     RowBox[{"4", ",", "3"}]], " ", 
    SubscriptBox["b", 
     RowBox[{"2", ",", "3"}]]}], ",", 
   RowBox[{
    SubscriptBox["A", 
     RowBox[{"1", ",", "4"}]], " ", 
    SubscriptBox["A", 
     RowBox[{"4", ",", "1"}]], " ", 
    SubscriptBox["b", 
     RowBox[{"2", ",", "3"}]]}], ",", 
   RowBox[{
    SubscriptBox["A", 
     RowBox[{"1", ",", "4"}]], " ", 
    SubscriptBox["A", 
     RowBox[{"3", ",", "4"}]], " ", 
    SubscriptBox["b", 
     RowBox[{"2", ",", "4"}]]}], ",", 
   RowBox[{
    SubscriptBox["A", 
     RowBox[{"1", ",", "4"}]], " ", 
    SubscriptBox["A", 
     RowBox[{"3", ",", "2"}]], " ", 
    SubscriptBox["b", 
     RowBox[{"2", ",", "4"}]]}], ",", 
   RowBox[{
    SubscriptBox["A", 
     RowBox[{"1", ",", "4"}]], " ", 
    SubscriptBox["A", 
     RowBox[{"2", ",", "3"}]], " ", 
    SubscriptBox["b", 
     RowBox[{"3", ",", "4"}]]}], ",", 
   RowBox[{
    SubscriptBox["A", 
     RowBox[{"1", ",", "4"}]], " ", 
    SubscriptBox["A", 
     RowBox[{"2", ",", "3"}]], " ", 
    SubscriptBox["A", 
     RowBox[{"3", ",", "4"}]], " ", 
    SubscriptBox["A", 
     RowBox[{"4", ",", "3"}]]}], ",", 
   RowBox[{
    SubscriptBox["A", 
     RowBox[{"1", ",", "4"}]], " ", 
    SubscriptBox["A", 
     RowBox[{"2", ",", "3"}]], " ", 
    SubscriptBox["A", 
     RowBox[{"3", ",", "4"}]], " ", 
    SubscriptBox["A", 
     RowBox[{"4", ",", "1"}]]}], ",", 
   RowBox[{
    SubscriptBox["A", 
     RowBox[{"1", ",", "4"}]], " ", 
    SubscriptBox["A", 
     RowBox[{"2", ",", "3"}]], " ", 
    SubscriptBox["A", 
     RowBox[{"3", ",", "2"}]], " ", 
    SubscriptBox["A", 
     RowBox[{"4", ",", "3"}]]}], ",", 
   RowBox[{
    SubscriptBox["A", 
     RowBox[{"1", ",", "4"}]], " ", 
    SubscriptBox["A", 
     RowBox[{"2", ",", "3"}]], " ", 
    SubscriptBox["A", 
     RowBox[{"3", ",", "2"}]], " ", 
    SubscriptBox["A", 
     RowBox[{"4", ",", "1"}]]}], ",", 
   RowBox[{
    SubscriptBox["A", 
     RowBox[{"1", ",", "4"}]], " ", 
    SubscriptBox["A", 
     RowBox[{"2", ",", "1"}]], " ", 
    SubscriptBox["b", 
     RowBox[{"3", ",", "4"}]]}], ",", 
   RowBox[{
    SubscriptBox["A", 
     RowBox[{"1", ",", "4"}]], " ", 
    SubscriptBox["A", 
     RowBox[{"2", ",", "1"}]], " ", 
    SubscriptBox["A", 
     RowBox[{"3", ",", "4"}]], " ", 
    SubscriptBox["A", 
     RowBox[{"4", ",", "3"}]]}], ",", 
   RowBox[{
    SubscriptBox["A", 
     RowBox[{"1", ",", "4"}]], " ", 
    SubscriptBox["A", 
     RowBox[{"2", ",", "1"}]], " ", 
    SubscriptBox["A", 
     RowBox[{"3", ",", "4"}]], " ", 
    SubscriptBox["A", 
     RowBox[{"4", ",", "1"}]]}], ",", 
   RowBox[{
    SubscriptBox["A", 
     RowBox[{"1", ",", "4"}]], " ", 
    SubscriptBox["A", 
     RowBox[{"2", ",", "1"}]], " ", 
    SubscriptBox["A", 
     RowBox[{"3", ",", "2"}]], " ", 
    SubscriptBox["A", 
     RowBox[{"4", ",", "3"}]]}], ",", 
   RowBox[{
    SubscriptBox["A", 
     RowBox[{"1", ",", "4"}]], " ", 
    SubscriptBox["A", 
     RowBox[{"2", ",", "1"}]], " ", 
    SubscriptBox["A", 
     RowBox[{"3", ",", "2"}]], " ", 
    SubscriptBox["A", 
     RowBox[{"4", ",", "1"}]]}], ",", 
   RowBox[{
    SubscriptBox["A", 
     RowBox[{"1", ",", "2"}]], " ", 
    SubscriptBox["A", 
     RowBox[{"4", ",", "3"}]], " ", 
    SubscriptBox["b", 
     RowBox[{"2", ",", "3"}]]}], ",", 
   RowBox[{
    SubscriptBox["A", 
     RowBox[{"1", ",", "2"}]], " ", 
    SubscriptBox["A", 
     RowBox[{"4", ",", "1"}]], " ", 
    SubscriptBox["b", 
     RowBox[{"2", ",", "3"}]]}], ",", 
   RowBox[{
    SubscriptBox["A", 
     RowBox[{"1", ",", "2"}]], " ", 
    SubscriptBox["A", 
     RowBox[{"3", ",", "4"}]], " ", 
    SubscriptBox["b", 
     RowBox[{"2", ",", "4"}]]}], ",", 
   RowBox[{
    SubscriptBox["A", 
     RowBox[{"1", ",", "2"}]], " ", 
    SubscriptBox["A", 
     RowBox[{"3", ",", "2"}]], " ", 
    SubscriptBox["b", 
     RowBox[{"2", ",", "4"}]]}], ",", 
   RowBox[{
    SubscriptBox["A", 
     RowBox[{"1", ",", "2"}]], " ", 
    SubscriptBox["A", 
     RowBox[{"2", ",", "3"}]], " ", 
    SubscriptBox["b", 
     RowBox[{"3", ",", "4"}]]}], ",", 
   RowBox[{
    SubscriptBox["A", 
     RowBox[{"1", ",", "2"}]], " ", 
    SubscriptBox["A", 
     RowBox[{"2", ",", "3"}]], " ", 
    SubscriptBox["A", 
     RowBox[{"3", ",", "4"}]], " ", 
    SubscriptBox["A", 
     RowBox[{"4", ",", "3"}]]}], ",", 
   RowBox[{
    SubscriptBox["A", 
     RowBox[{"1", ",", "2"}]], " ", 
    SubscriptBox["A", 
     RowBox[{"2", ",", "3"}]], " ", 
    SubscriptBox["A", 
     RowBox[{"3", ",", "4"}]], " ", 
    SubscriptBox["A", 
     RowBox[{"4", ",", "1"}]]}], ",", 
   RowBox[{
    SubscriptBox["A", 
     RowBox[{"1", ",", "2"}]], " ", 
    SubscriptBox["A", 
     RowBox[{"2", ",", "3"}]], " ", 
    SubscriptBox["A", 
     RowBox[{"3", ",", "2"}]], " ", 
    SubscriptBox["A", 
     RowBox[{"4", ",", "3"}]]}], ",", 
   RowBox[{
    SubscriptBox["A", 
     RowBox[{"1", ",", "2"}]], " ", 
    SubscriptBox["A", 
     RowBox[{"2", ",", "3"}]], " ", 
    SubscriptBox["A", 
     RowBox[{"3", ",", "2"}]], " ", 
    SubscriptBox["A", 
     RowBox[{"4", ",", "1"}]]}], ",", 
   RowBox[{
    SubscriptBox["A", 
     RowBox[{"1", ",", "2"}]], " ", 
    SubscriptBox["A", 
     RowBox[{"2", ",", "1"}]], " ", 
    SubscriptBox["b", 
     RowBox[{"3", ",", "4"}]]}], ",", 
   RowBox[{
    SubscriptBox["A", 
     RowBox[{"1", ",", "2"}]], " ", 
    SubscriptBox["A", 
     RowBox[{"2", ",", "1"}]], " ", 
    SubscriptBox["A", 
     RowBox[{"3", ",", "4"}]], " ", 
    SubscriptBox["A", 
     RowBox[{"4", ",", "3"}]]}], ",", 
   RowBox[{
    SubscriptBox["A", 
     RowBox[{"1", ",", "2"}]], " ", 
    SubscriptBox["A", 
     RowBox[{"2", ",", "1"}]], " ", 
    SubscriptBox["A", 
     RowBox[{"3", ",", "4"}]], " ", 
    SubscriptBox["A", 
     RowBox[{"4", ",", "1"}]]}], ",", 
   RowBox[{
    SubscriptBox["A", 
     RowBox[{"1", ",", "2"}]], " ", 
    SubscriptBox["A", 
     RowBox[{"2", ",", "1"}]], " ", 
    SubscriptBox["A", 
     RowBox[{"3", ",", "2"}]], " ", 
    SubscriptBox["A", 
     RowBox[{"4", ",", "3"}]]}], ",", 
   RowBox[{
    SubscriptBox["A", 
     RowBox[{"1", ",", "2"}]], " ", 
    SubscriptBox["A", 
     RowBox[{"2", ",", "1"}]], " ", 
    SubscriptBox["A", 
     RowBox[{"3", ",", "2"}]], " ", 
    SubscriptBox["A", 
     RowBox[{"4", ",", "1"}]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9055820728983917`*^9, 3.9055820841188*^9}, 
   3.906378696104019*^9, 3.907395117713643*^9, 3.908972350210637*^9, 
   3.9089730454782457`*^9, 3.908973118114565*^9, 3.909028806310128*^9, 
   3.909031427462575*^9, 3.909063419638788*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"97344f50-4bda-4a44-8327-24ba6eab285f"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Define Rules for inner product and kinematics:", "Section",
 CellChangeTimes->{{3.899892361666918*^9, 3.899892381061308*^9}, {
  3.8998925292883863`*^9, 
  3.899892539012706*^9}},ExpressionUUID->"93d16088-4eb2-4877-9a8f-\
e8cd0d2c6fd8"],

Cell["\<\
Note : k1T, k2L etc. are normalization constants for longitudinal and \
transverse modes which we will evaluate later.\
\>", "Text",
 CellChangeTimes->{{3.8998924224296827`*^9, 
  3.899892500106618*^9}},ExpressionUUID->"e52f6029-1b8b-4153-9066-\
2e0e2d632a55"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"x", ",", " ", "y"}], "]"}], " ", "=", 
    RowBox[{
     SubscriptBox["x", "\[Mu]"], 
     SuperscriptBox["y", "\[Mu]"]}]}], TraditionalForm]],ExpressionUUID->
  "c18a9000-44a5-4fe3-b0dd-d59174634d28"],
 " is a function that is used to denote the dot product between two vectors \
x,y (here these are momenta or polarisation vectors, though polarisation is \
later substituted in terms of momenta) . We also define certain usual rules \
of vector space below which are helpful for computation"
}], "Text",
 CellChangeTimes->{{3.909017748207152*^9, 3.909017887352538*^9}, {
  3.909026735977701*^9, 3.9090267361399117`*^9}, {3.909028462341881*^9, 
  3.909028519999584*^9}, {3.909028557341435*^9, 
  3.909028561553364*^9}},ExpressionUUID->"076d3f68-3e44-4d89-96c3-\
8f597a42be5d"],

Cell[BoxData[
 RowBox[{"SetAttributes", "[", 
  RowBox[{"f", ",", "Orderless"}], "]"}]], "Input",
 CellChangeTimes->{{3.891097182054615*^9, 3.891097189511763*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"4a7b964b-c28b-402b-be0e-5853c0fe6919"],

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{
    RowBox[{"a_", "+", "b_"}], ",", "c_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{"a", ",", "c"}], "]"}], "+", 
   RowBox[{"f", "[", 
    RowBox[{"b", ",", "c"}], "]"}]}]}]], "Input",
 CellLabel->"In[29]:=",ExpressionUUID->"d75959a1-31b8-4a2a-9947-6d28a8a6b147"],

Cell[BoxData[
 RowBox[{"Rule1", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SubscriptBox["A", 
      RowBox[{"k_", ",", "l_"}]], "->", 
     RowBox[{"f", "[", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "k"], ",", 
       SubscriptBox["p", "l"]}], "]"}]}], ",", 
    RowBox[{
     SubscriptBox["b", 
      RowBox[{"k_", ",", "l_"}]], "->", 
     RowBox[{"f", "[", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "k"], ",", 
       SubscriptBox["\[Epsilon]", "l"]}], "]"}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.8907491086548634`*^9, 3.890749181662654*^9}, 
   3.890749479444482*^9, 3.890749963664577*^9, {3.890750047005412*^9, 
   3.8907500494755993`*^9}, 3.8907503197102957`*^9, {3.8907511660753317`*^9, 
   3.8907511819899197`*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"d25739a8-462d-4433-888b-d69475e43de5"],

Cell[BoxData[
 RowBox[{"Rule2", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"f", "[", 
      RowBox[{
       SubscriptBox["p", "1"], ",", 
       SubscriptBox["p", "2"]}], "]"}], "->", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "s"}], "+", 
       SuperscriptBox[
        SubscriptBox["m", "1"], "2"], "+", 
       SuperscriptBox[
        SubscriptBox["m", "2"], "2"]}], "2"]}], ",", 
    RowBox[{
     RowBox[{"f", "[", 
      RowBox[{
       SubscriptBox["p", "1"], ",", 
       SubscriptBox["p", "3"]}], "]"}], "->", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "t"}], "+", 
       SuperscriptBox[
        SubscriptBox["m", "1"], "2"], "+", 
       SuperscriptBox[
        SubscriptBox["m", "3"], "2"]}], "2"]}], ",", 
    RowBox[{
     RowBox[{"f", "[", 
      RowBox[{
       SubscriptBox["p", "1"], ",", 
       SubscriptBox["p", "4"]}], "]"}], "->", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "u"}], "+", 
       SuperscriptBox[
        SubscriptBox["m", "1"], "2"], "+", 
       SuperscriptBox[
        SubscriptBox["m", "4"], "2"]}], "2"]}], ",", 
    RowBox[{
     RowBox[{"f", "[", 
      RowBox[{
       SubscriptBox["p", "2"], ",", 
       SubscriptBox["p", "3"]}], "]"}], "->", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "u"}], "+", 
       SuperscriptBox[
        SubscriptBox["m", "2"], "2"], "+", 
       SuperscriptBox[
        SubscriptBox["m", "3"], "2"]}], "2"]}], ",", 
    RowBox[{
     RowBox[{"f", "[", 
      RowBox[{
       SubscriptBox["p", "2"], ",", 
       SubscriptBox["p", "4"]}], "]"}], "->", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "t"}], "+", 
       SuperscriptBox[
        SubscriptBox["m", "2"], "2"], "+", 
       SuperscriptBox[
        SubscriptBox["m", "4"], "2"]}], "2"]}], ",", 
    RowBox[{
     RowBox[{"f", "[", 
      RowBox[{
       SubscriptBox["p", "3"], ",", 
       SubscriptBox["p", "4"]}], "]"}], "->", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "s"}], "+", 
       SuperscriptBox[
        SubscriptBox["m", "3"], "2"], "+", 
       SuperscriptBox[
        SubscriptBox["m", "4"], "2"]}], "2"]}], ",", 
    RowBox[{
     RowBox[{"f", "[", 
      RowBox[{
       SubscriptBox["p", "a_"], ",", 
       SubscriptBox["p", "a_"]}], "]"}], "->", 
     RowBox[{"-", 
      SuperscriptBox[
       SubscriptBox["m", "a"], "2"]}]}], ",", 
    RowBox[{"u", "->", 
     RowBox[{
      RowBox[{"-", "s"}], "-", "t", "+", 
      SuperscriptBox[
       SubscriptBox["m", "1"], "2"], "+", 
      SuperscriptBox[
       SubscriptBox["m", "2"], "2"], "+", 
      SuperscriptBox[
       SubscriptBox["m", "3"], "2"], "+", 
      SuperscriptBox[
       SubscriptBox["m", "4"], "2"]}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.8907500515527267`*^9, 3.890750294287218*^9}, {
  3.8907525537659817`*^9, 3.890752607386972*^9}, {3.890753752777339*^9, 
  3.890753776691628*^9}, {3.890757498192651*^9, 3.89075755596877*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"8dbe554a-099f-4fc1-a5a3-739aaca13250"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{"0", ",", "a_"}], "]"}], ":=", "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{"a_", ",", "0"}], "]"}], ":=", "0"}]}], "Input",
 CellChangeTimes->{{3.892215004753172*^9, 3.892215012575944*^9}, {
  3.896423247674838*^9, 3.8964232562349033`*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"d7f8434b-30f3-4503-b0d5-8d0abd340985"],

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{
    RowBox[{"d_", " ", 
     SubscriptBox["p", "k_"]}], ",", 
    RowBox[{"e_", " ", 
     SubscriptBox["p", "l_"]}]}], "]"}], ":=", 
  RowBox[{"d", " ", "e", " ", 
   RowBox[{"f", "[", 
    RowBox[{
     SubscriptBox["p", "k"], ",", 
     SubscriptBox["p", "l"]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.890751327278631*^9, 3.890751381426552*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"c9ec887c-2dd9-4343-8a32-d88d975820f2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{
    RowBox[{"d_", " ", 
     SubscriptBox["p", "k_"]}], ",", " ", 
    SubscriptBox["p", "l_"]}], "]"}], ":=", 
  RowBox[{"d", "  ", 
   RowBox[{"f", "[", 
    RowBox[{
     SubscriptBox["p", "k"], ",", 
     SubscriptBox["p", "l"]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.890751441661192*^9, 3.8907514446859007`*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"35a200bd-83a1-4978-88f8-6800c10d8869"],

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"a_", " ", 
      SubscriptBox["p", "i_"]}], "+", 
     RowBox[{"b_", " ", 
      SubscriptBox["p", "j_"]}]}], ",", 
    RowBox[{
     RowBox[{"c_", " ", 
      SubscriptBox["p", "k_"]}], "+", 
     RowBox[{"d_", " ", 
      SubscriptBox["p", "l_"]}]}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"a", " ", "c", " ", 
    RowBox[{"f", "[", 
     RowBox[{
      SubscriptBox["p", "i"], ",", 
      SubscriptBox["p", "k"]}], "]"}]}], "+", 
   RowBox[{"a", " ", "d", " ", 
    RowBox[{"f", "[", 
     RowBox[{
      SubscriptBox["p", "i"], ",", 
      SubscriptBox["p", "l"]}], "]"}]}], "+", 
   RowBox[{"b", " ", "c", " ", 
    RowBox[{"f", "[", 
     RowBox[{
      SubscriptBox["p", "j"], ",", 
      SubscriptBox["p", "k"]}], "]"}]}], "+", 
   RowBox[{"b", " ", "d", " ", 
    RowBox[{"f", "[", 
     RowBox[{
      SubscriptBox["p", "j"], ",", 
      SubscriptBox["p", "l"]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.891101140548369*^9, 3.8911012561590633`*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"6f90946b-aac4-49b7-8833-39c78776b9f2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"a_", " ", 
      SubscriptBox["p", "i_"]}], "+", 
     RowBox[{"b_", " ", 
      SubscriptBox["p", "j_"]}]}], ",", 
    RowBox[{"h_", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"c_", " ", 
         SubscriptBox["p", "k_"]}], "+", 
        RowBox[{"d_", " ", 
         SubscriptBox["p", "l_"]}], "+", 
        RowBox[{"e_", " ", 
         SubscriptBox["p", "m_"]}]}], ")"}], "/", "o_"}]}]}], "]"}], ":=", 
  RowBox[{"h", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"a", " ", "c", " ", 
       RowBox[{"f", "[", 
        RowBox[{
         SubscriptBox["p", "i"], ",", 
         SubscriptBox["p", "k"]}], "]"}]}], "+", 
      RowBox[{"a", " ", "d", " ", 
       RowBox[{"f", "[", 
        RowBox[{
         SubscriptBox["p", "i"], ",", 
         SubscriptBox["p", "l"]}], "]"}]}], "+", 
      RowBox[{"b", " ", "c", " ", 
       RowBox[{"f", "[", 
        RowBox[{
         SubscriptBox["p", "j"], ",", 
         SubscriptBox["p", "k"]}], "]"}]}], "+", 
      RowBox[{"b", " ", "d", " ", 
       RowBox[{"f", "[", 
        RowBox[{
         SubscriptBox["p", "j"], ",", 
         SubscriptBox["p", "l"]}], "]"}]}], "+", 
      RowBox[{"a", " ", "e", " ", 
       RowBox[{"f", "[", 
        RowBox[{
         SubscriptBox["p", "i"], ",", 
         SubscriptBox["p", "m"]}], "]"}]}], "+", 
      RowBox[{"b", " ", "e", " ", 
       RowBox[{"f", "[", 
        RowBox[{
         SubscriptBox["p", "j"], ",", 
         SubscriptBox["p", "m"]}], "]"}]}]}], ")"}], "/", "o"}]}]}]], "Input",\

 CellChangeTimes->{{3.8911019930537558`*^9, 3.891102051656802*^9}, 
   3.8911021018809443`*^9, {3.891103009934136*^9, 3.891103030128449*^9}, {
   3.891103096338579*^9, 3.89110310779261*^9}, {3.891103920522224*^9, 
   3.8911039208254538`*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"3783fce0-9566-425c-8218-293242655b72"],

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{
    RowBox[{"a_", " ", 
     SubscriptBox["p", "i_"]}], ",", 
    RowBox[{"h_", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"c_", " ", 
         SubscriptBox["p", "k_"]}], "+", 
        RowBox[{"d_", " ", 
         SubscriptBox["p", "l_"]}], "+", 
        RowBox[{"e_", " ", 
         SubscriptBox["p", "m_"]}]}], ")"}], "/", "o_"}]}]}], "]"}], ":=", 
  RowBox[{"h", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"a", " ", "c", " ", 
       RowBox[{"f", "[", 
        RowBox[{
         SubscriptBox["p", "i"], ",", 
         SubscriptBox["p", "k"]}], "]"}]}], "+", 
      RowBox[{"a", " ", "d", " ", 
       RowBox[{"f", "[", 
        RowBox[{
         SubscriptBox["p", "i"], ",", 
         SubscriptBox["p", "l"]}], "]"}]}], "+", 
      RowBox[{"a", " ", "e", " ", 
       RowBox[{"f", "[", 
        RowBox[{
         SubscriptBox["p", "i"], ",", 
         SubscriptBox["p", "m"]}], "]"}]}]}], ")"}], "/", "o"}]}]}]], "Input",\

 CellChangeTimes->{{3.8911034078993053`*^9, 3.891103427150756*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"f5c2a275-d4ee-4505-a13b-4b6fd92280d7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{
    RowBox[{"a_", " ", 
     SubscriptBox["p", "i_"]}], ",", 
    RowBox[{
     RowBox[{"c_", " ", 
      SubscriptBox["p", "k_"]}], "+", 
     RowBox[{"d_", " ", 
      SubscriptBox["p", "l_"]}]}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"a", " ", "c", " ", 
    RowBox[{"f", "[", 
     RowBox[{
      SubscriptBox["p", "i"], ",", 
      SubscriptBox["p", "k"]}], "]"}]}], "+", 
   RowBox[{"a", " ", "d", " ", 
    RowBox[{"f", "[", 
     RowBox[{
      SubscriptBox["p", "i"], ",", 
      SubscriptBox["p", "l"]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.891101305996257*^9, 3.891101314174665*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"74015ff4-3b2e-4885-9e00-acd922eeb8a4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["b", "i_"], " ", 
      SubscriptBox["p", "j_"]}], "+", 
     RowBox[{
      SubscriptBox["c", "i_"], " ", 
      SubscriptBox["p", "k_"]}]}], ",", 
    RowBox[{
     RowBox[{
      SubscriptBox["b", "i_"], " ", 
      SubscriptBox["p", "l_"]}], "+", 
     RowBox[{
      SubscriptBox["c", "i_"], " ", 
      SubscriptBox["p", "m_"]}]}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    SuperscriptBox[
     SubscriptBox["b", "i"], "2"], 
    RowBox[{"f", "[", 
     RowBox[{
      SubscriptBox["p", "j"], ",", 
      SubscriptBox["p", "l"]}], "]"}]}], "+", 
   RowBox[{
    SubscriptBox["b", "i"], 
    SubscriptBox["c", "i"], 
    RowBox[{"f", "[", 
     RowBox[{
      SubscriptBox["p", "j"], ",", 
      SubscriptBox["p", "m"]}], "]"}]}], "+", 
   RowBox[{
    SubscriptBox["b", "i"], 
    SubscriptBox["c", "i"], 
    RowBox[{"f", "[", 
     RowBox[{
      SubscriptBox["p", "k"], ",", 
      SubscriptBox["p", "l"]}], "]"}]}], "+", 
   RowBox[{
    SuperscriptBox[
     SubscriptBox["c", "i"], "2"], 
    RowBox[{"f", "[", 
     RowBox[{
      SubscriptBox["p", "k"], ",", 
      SubscriptBox["p", "m"]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8911003124104757`*^9, 3.8911004653018217`*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"acf8bd2c-0846-41d1-a589-f9fdde8d0f7e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{
    SubscriptBox["p", "i_"], ",", 
    RowBox[{
     RowBox[{
      SubscriptBox["b", "j_"], " ", 
      SubscriptBox["p", "k_"]}], "+", 
     RowBox[{
      SubscriptBox["c", "j_"], " ", 
      SubscriptBox["p", "l_"]}]}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    SubscriptBox["b", "j"], 
    RowBox[{"f", "[", 
     RowBox[{
      SubscriptBox["p", "i"], ",", 
      SubscriptBox["p", "k"]}], "]"}]}], "+", 
   RowBox[{
    SubscriptBox["c", "j"], 
    RowBox[{"f", "[", 
     RowBox[{
      SubscriptBox["p", "i"], ",", 
      SubscriptBox["p", "l"]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.89109996896666*^9, 3.8911000659935703`*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"1d748310-f3ec-4ce7-96b4-6a2d799529fb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{
    RowBox[{"a_", " ", 
     SubscriptBox["p", "i_"]}], ",", 
    RowBox[{
     RowBox[{
      SubscriptBox["b", "j_"], " ", 
      SubscriptBox["p", "l_"]}], "+", 
     RowBox[{
      SubscriptBox["c", "j_"], " ", 
      SubscriptBox["p", "k_"]}]}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"a", " ", 
    SubscriptBox["b", "j"], 
    RowBox[{"f", "[", 
     RowBox[{
      SubscriptBox["p", "i"], ",", 
      SubscriptBox["p", "l"]}], "]"}]}], "+", 
   RowBox[{"a", " ", 
    SubscriptBox["c", "j"], 
    RowBox[{"f", "[", 
     RowBox[{
      SubscriptBox["p", "i"], ",", 
      SubscriptBox["p", "k"]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8911005606042337`*^9, 3.891100661056798*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"09c521ee-0c04-4143-b322-f25b57c32800"],

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{
    SubscriptBox["p", "i_"], ",", 
    RowBox[{
     SubscriptBox["p", "i_"], "+", 
     RowBox[{
      SubscriptBox["b", "m_"], " ", 
      SubscriptBox["p", "j_"]}], "+", 
     RowBox[{
      SubscriptBox["c", "m_"], " ", 
      SubscriptBox["p", "k_"]}]}]}], "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{
      SubscriptBox["p", "i"], ",", 
      SubscriptBox["p", "i"]}], "]"}], "+", 
    RowBox[{
     SubscriptBox["b", "m"], 
     RowBox[{"f", "[", 
      RowBox[{
       SubscriptBox["p", "i"], ",", 
       SubscriptBox["p", "j"]}], "]"}]}], "+", 
    RowBox[{
     SubscriptBox["c", "m"], 
     RowBox[{"f", "[", 
      RowBox[{
       SubscriptBox["p", "i"], ",", 
       SubscriptBox["p", "k"]}], "]"}]}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.891103475842307*^9, 3.891103579446746*^9}, {
  3.891107184529245*^9, 3.891107199745798*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"65e2fa38-dd5c-4a45-aec8-abb234b9bbed"],

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"a_", " ", 
      SubscriptBox["p", "i_"]}], "+", 
     RowBox[{"b_", " ", 
      SubscriptBox["p", "j_"]}], "+", 
     RowBox[{"c_", " ", 
      SubscriptBox["p", "k_"]}]}], ",", 
    RowBox[{
     RowBox[{"e_", " ", 
      SubscriptBox["p", "l_"]}], "+", 
     RowBox[{"g_", " ", 
      SubscriptBox["p", "m_"]}]}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"a", " ", "e", " ", 
    RowBox[{"f", "[", 
     RowBox[{
      SubscriptBox["p", "i"], ",", 
      SubscriptBox["p", "l"]}], "]"}]}], "+", 
   RowBox[{"a", " ", "g", " ", 
    RowBox[{"f", "[", 
     RowBox[{
      SubscriptBox["p", "i"], ",", 
      SubscriptBox["p", "m"]}], "]"}]}], "+", 
   RowBox[{"b", " ", "e", " ", 
    RowBox[{"f", "[", 
     RowBox[{
      SubscriptBox["p", "j"], ",", 
      SubscriptBox["p", "l"]}], "]"}]}], "+", 
   RowBox[{"b", " ", "g", " ", 
    RowBox[{"f", "[", 
     RowBox[{
      SubscriptBox["p", "j"], ",", 
      SubscriptBox["p", " "]}], "]"}]}], "+", 
   RowBox[{"c", " ", "e", " ", 
    RowBox[{"f", "[", 
     RowBox[{
      SubscriptBox["p", "k"], ",", 
      SubscriptBox["p", "l"]}], "]"}]}], "+", 
   RowBox[{"c", " ", "g", " ", 
    RowBox[{"f", "[", 
     RowBox[{
      SubscriptBox["p", "k"], ",", 
      SubscriptBox["p", "m"]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.891104038840707*^9, 3.891104224842247*^9}, {
  3.896412759380144*^9, 3.8964127638265657`*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"611b0bba-91f3-4ab0-b602-e5c30a6d7e93"],

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["p", "i_"], "+", 
     RowBox[{
      SubscriptBox["b", "i_"], " ", 
      SubscriptBox["p", "j_"]}], "+", 
     RowBox[{
      SubscriptBox["c", "i_"], " ", 
      SubscriptBox["p", "k_"]}]}], ",", 
    RowBox[{
     RowBox[{"a_", " ", 
      SubscriptBox["p", "j_"]}], "+", 
     RowBox[{"z_", " ", 
      SubscriptBox["p", "k_"]}]}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"a", " ", 
    RowBox[{"f", "[", 
     RowBox[{
      SubscriptBox["p", "i"], ",", 
      SubscriptBox["p", "j"]}], "]"}]}], "+", 
   RowBox[{"z", " ", 
    RowBox[{"f", "[", 
     RowBox[{
      SubscriptBox["p", "i"], ",", 
      SubscriptBox["p", "k"]}], "]"}]}], "+", 
   RowBox[{
    SubscriptBox["b", "i"], "a", " ", 
    RowBox[{"f", "[", 
     RowBox[{
      SubscriptBox["p", "j"], ",", 
      SubscriptBox["p", "j"]}], "]"}]}], "+", 
   RowBox[{
    SubscriptBox["b", "i"], "z", " ", 
    RowBox[{"f", "[", 
     RowBox[{
      SubscriptBox["p", "j"], ",", 
      SubscriptBox["p", "k"]}], "]"}]}], "+", 
   RowBox[{
    SubscriptBox["c", "i"], "a", " ", 
    RowBox[{"f", "[", 
     RowBox[{
      SubscriptBox["p", "k"], ",", 
      SubscriptBox["p", "j"]}], "]"}]}], "+", 
   RowBox[{
    SubscriptBox["c", "i"], "z", " ", 
    RowBox[{"f", "[", 
     RowBox[{
      SubscriptBox["p", "k"], ",", 
      SubscriptBox["p", "k"]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8911064046228867`*^9, 3.891106579186952*^9}, {
  3.89111053046415*^9, 3.8911105314047947`*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"58108bc3-80e1-4dea-9411-2c8831f2d000"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{
    SubscriptBox["p", "i_"], ",", 
    RowBox[{
     RowBox[{"m_", " ", 
      SubscriptBox["p", "j_"]}], "+", 
     RowBox[{"n_", " ", 
      SubscriptBox["p", "k_"]}]}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"m", " ", 
    RowBox[{"f", "[", 
     RowBox[{
      SubscriptBox["p", "i"], ",", 
      SubscriptBox["p", "j"]}], "]"}]}], "+", 
   RowBox[{"n", " ", 
    RowBox[{"f", "[", 
     RowBox[{
      SubscriptBox["p", "i"], ",", 
      SubscriptBox["p", "k"]}], "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["c", "i_"], " ", 
      SubscriptBox["p", "j_"]}], "+", 
     SubscriptBox["p", "i_"], "+", 
     RowBox[{
      SubscriptBox["b", "i_"], " ", 
      SubscriptBox["p", "k_"]}]}], ",", 
    RowBox[{
     RowBox[{"v_", " ", 
      SubscriptBox["p", "l_"]}], "+", 
     RowBox[{"w_", " ", 
      SubscriptBox["p", "k_"]}]}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    SubscriptBox["c", "i"], "v", " ", 
    RowBox[{"f", "[", 
     RowBox[{
      SubscriptBox["p", "j"], ",", 
      SubscriptBox["p", "l"]}], "]"}]}], "+", 
   RowBox[{
    SubscriptBox["c", "i"], "w", " ", 
    RowBox[{"f", "[", 
     RowBox[{
      SubscriptBox["p", "j"], ",", 
      SubscriptBox["p", "k"]}], "]"}]}], "+", 
   RowBox[{"v", " ", 
    RowBox[{"f", "[", 
     RowBox[{
      SubscriptBox["p", "i"], ",", 
      SubscriptBox["p", "l"]}], "]"}]}], "+", 
   RowBox[{"w", " ", 
    RowBox[{"f", "[", 
     RowBox[{
      SubscriptBox["p", "i"], ",", 
      SubscriptBox["p", "k"]}], "]"}]}], "+", 
   RowBox[{
    SubscriptBox["b", "i"], "v", " ", 
    RowBox[{"f", "[", 
     RowBox[{
      SubscriptBox["p", "k"], ",", 
      SubscriptBox["p", "l"]}], "]"}]}], "+", 
   RowBox[{
    SubscriptBox["b", "i"], "w", " ", 
    RowBox[{"f", "[", 
     RowBox[{
      SubscriptBox["p", "k"], ",", 
      SubscriptBox["p", "k"]}], "]"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.891107031415938*^9, 3.891107096949409*^9}, {
  3.8911078257719593`*^9, 3.891107827462438*^9}, {3.8911082329946003`*^9, 
  3.891108486091117*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"78aa9d8e-8900-476f-8072-bd7e85c1e1fe"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{
    RowBox[{"k1T", " ", "a_"}], ",", 
    RowBox[{"k1T", " ", "b_"}]}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox["k1T", "2"], 
   RowBox[{"f", "[", 
    RowBox[{"a", ",", "b"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{
    RowBox[{"k2T", " ", "a_"}], ",", 
    RowBox[{"k2T", " ", "b_"}]}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox["k2T", "2"], 
   RowBox[{"f", "[", 
    RowBox[{"a", ",", "b"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{
    RowBox[{"k3T", " ", "a_"}], ",", 
    RowBox[{"k3T", " ", "b_"}]}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox["k3T", "2"], 
   RowBox[{"f", "[", 
    RowBox[{"a", ",", "b"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{
    RowBox[{"k4T", " ", "a_"}], ",", 
    RowBox[{"k4T", " ", "b_"}]}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox["k4T", "2"], 
   RowBox[{"f", "[", 
    RowBox[{"a", ",", "b"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{
    RowBox[{"k1L", " ", "a_"}], ",", 
    RowBox[{"k1L", " ", "b_"}]}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox["k1L", "2"], 
   RowBox[{"f", "[", 
    RowBox[{"a", ",", "b"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{
    RowBox[{"k2L", " ", "a_"}], ",", 
    RowBox[{"k2L", " ", "b_"}]}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox["k2L", "2"], 
   RowBox[{"f", "[", 
    RowBox[{"a", ",", "b"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{
    RowBox[{"k3L", " ", "a_"}], ",", 
    RowBox[{"k3L", " ", "b_"}]}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox["k3L", "2"], 
   RowBox[{"f", "[", 
    RowBox[{"a", ",", "b"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{
    RowBox[{"k4L", " ", "a_"}], ",", 
    RowBox[{"k4L", " ", "b_"}]}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox["k4L", "2"], 
   RowBox[{"f", "[", 
    RowBox[{"a", ",", "b"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.891109323005291*^9, 3.891109397041111*^9}, {
  3.8911096543245983`*^9, 3.891109682839987*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"8b470491-7f9d-4d89-9278-bdcee09b6aa0"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["a", "i_"], "l_"}], ",", 
     RowBox[{
      SubscriptBox["b", "j_"], " ", "n"}]}], "]"}], ":=", 
   RowBox[{
    SubscriptBox["a", "i"], 
    SubscriptBox["b", "j"], 
    RowBox[{"f", "[", 
     RowBox[{"l", ",", "n"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.892215395515581*^9, 3.8922154490386133`*^9}, 
   3.8950303683698807`*^9},
 CellLabel->"In[56]:=",ExpressionUUID->"782e8216-52aa-4a1e-8e56-a398c8e8b41a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{
    RowBox[{"k1T", " ", "a_"}], ",", " ", "b_"}], "]"}], ":=", 
  RowBox[{"k1T", " ", 
   RowBox[{"f", "[", 
    RowBox[{"a", ",", "b"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{
    RowBox[{"k2T", " ", "a_"}], ",", " ", "b_"}], "]"}], ":=", 
  RowBox[{"k2T", " ", 
   RowBox[{"f", "[", 
    RowBox[{"a", ",", "b"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{
    RowBox[{"k3T", " ", "a_"}], ",", " ", "b_"}], "]"}], ":=", 
  RowBox[{"k3T", " ", 
   RowBox[{"f", "[", 
    RowBox[{"a", ",", "b"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{
    RowBox[{"k4T", " ", "a_"}], ",", " ", "b_"}], "]"}], ":=", 
  RowBox[{"k4T", " ", 
   RowBox[{"f", "[", 
    RowBox[{"a", ",", "b"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{
    RowBox[{"k1L", " ", "a_"}], ",", " ", "b_"}], "]"}], ":=", 
  RowBox[{"k1L", " ", 
   RowBox[{"f", "[", 
    RowBox[{"a", ",", "b"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{
    RowBox[{"k2L", " ", "a_"}], ",", " ", "b_"}], "]"}], ":=", 
  RowBox[{"k2L", " ", 
   RowBox[{"f", "[", 
    RowBox[{"a", ",", "b"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{
    RowBox[{"k3L", " ", "a_"}], ",", " ", "b_"}], "]"}], ":=", 
  RowBox[{"k3L", " ", 
   RowBox[{"f", "[", 
    RowBox[{"a", ",", "b"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{
    RowBox[{"k4L", " ", "a_"}], ",", " ", "b_"}], "]"}], ":=", 
  RowBox[{"k4L", " ", 
   RowBox[{"f", "[", 
    RowBox[{"a", ",", "b"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.891110808313211*^9, 3.891110846403941*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"694505eb-b285-408e-960c-88403ecb70ad"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Alpha]", "i_"], "a_"}], ",", 
    RowBox[{
     SubscriptBox["\[Alpha]", "j_"], " ", "b_"}]}], "]"}], ":=", 
  RowBox[{
   SubscriptBox["\[Alpha]", "i"], 
   SubscriptBox["\[Alpha]", "j"], 
   RowBox[{"f", "[", 
    RowBox[{"a", ",", "b"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Alpha]", "i_"], "a_"}], ",", 
    RowBox[{
     SubscriptBox["\[Beta]", "j_"], " ", "b_"}]}], "]"}], ":=", 
  RowBox[{
   SubscriptBox["\[Alpha]", "i"], 
   SubscriptBox["\[Beta]", "j"], 
   RowBox[{"f", "[", 
    RowBox[{"a", ",", "b"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Beta]", "i_"], "a_"}], ",", 
    RowBox[{
     SubscriptBox["\[Beta]", "j_"], " ", "b_"}]}], "]"}], ":=", 
  RowBox[{
   SubscriptBox["\[Beta]", "i"], 
   SubscriptBox["\[Beta]", "j"], 
   RowBox[{"f", "[", 
    RowBox[{"a", ",", "b"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.894876531431761*^9, 3.894876578196846*^9}, {
   3.894876706081283*^9, 3.894876738902679*^9}, 3.894943516923965*^9, 
   3.895030390202238*^9},
 CellLabel->"In[65]:=",ExpressionUUID->"7681ae80-e7c7-4aba-a862-cc23d3d8dbde"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Gamma]", "i_"], "a_"}], ",", 
    RowBox[{
     SubscriptBox["\[Gamma]", "j_"], " ", "b_"}]}], "]"}], ":=", 
  RowBox[{
   SubscriptBox["\[Gamma]", "i"], 
   SubscriptBox["\[Gamma]", "j"], 
   RowBox[{"f", "[", 
    RowBox[{"a", ",", "b"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Alpha]", "i_"], "a_"}], ",", 
    RowBox[{
     SubscriptBox["\[Gamma]", "j_"], " ", "b_"}]}], "]"}], ":=", 
  RowBox[{
   SubscriptBox["\[Alpha]", "i"], 
   SubscriptBox["\[Gamma]", "j"], 
   RowBox[{"f", "[", 
    RowBox[{"a", ",", "b"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Beta]", "i_"], "a_"}], ",", 
    RowBox[{
     SubscriptBox["\[Gamma]", "j_"], " ", "b_"}]}], "]"}], ":=", 
  RowBox[{
   SubscriptBox["\[Beta]", "i"], 
   SubscriptBox["\[Gamma]", "j"], 
   RowBox[{"f", "[", 
    RowBox[{"a", ",", "b"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Gamma]", "i_"], "a_"}], ",", " ", "b_"}], "]"}], ":=", 
  RowBox[{
   SubscriptBox["\[Gamma]", "i"], 
   RowBox[{"f", "[", 
    RowBox[{"a", ",", "b"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.896155905065159*^9, 3.8961559647304087`*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"4a3f2557-cac0-401f-a68a-7dd4253e8905"],

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{"a_", ",", 
    RowBox[{
     SubscriptBox["\[Gamma]", "i_"], " ", "b_"}]}], "]"}], ":=", 
  RowBox[{
   SubscriptBox["\[Gamma]", "i"], 
   RowBox[{"f", "[", 
    RowBox[{"a", ",", "b"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.896156410724688*^9, 3.896156426750498*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"2229e5b8-ae84-4753-988d-241ed5e22636"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Alpha]", "i_"], "a_"}], ",", " ", "b_"}], "]"}], ":=", 
  RowBox[{
   SubscriptBox["\[Alpha]", "i"], 
   RowBox[{"f", "[", 
    RowBox[{"a", ",", "b"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{"a_", ",", 
    RowBox[{
     SubscriptBox["\[Beta]", "j_"], " ", "b_"}]}], "]"}], ":=", 
  RowBox[{
   SubscriptBox["\[Beta]", "j"], 
   RowBox[{"f", "[", 
    RowBox[{"a", ",", "b"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.894876783724225*^9, 3.894876797498728*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"e16929d9-2c13-4131-afe0-230f40433bfd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{
    RowBox[{"a_", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Epsilon]", 
        SubscriptBox["L", "i_"]], "+", 
       SubscriptBox["\[Epsilon]", 
        SubscriptBox["T", "j_"]]}], ")"}]}], ",", 
    RowBox[{"b_", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Epsilon]", 
        SubscriptBox["L", "k_"]], "+", 
       SubscriptBox["\[Epsilon]", 
        SubscriptBox["T", "l_"]]}], ")"}]}]}], "]"}], ":=", 
  RowBox[{"a", " ", "b", 
   RowBox[{"(", " ", 
    RowBox[{
     RowBox[{"f", "[", 
      RowBox[{
       SubscriptBox["\[Epsilon]", 
        SubscriptBox["L", "i"]], ",", 
       SubscriptBox["\[Epsilon]", 
        SubscriptBox["L", "k"]]}], "]"}], "+", 
     RowBox[{"f", "[", 
      RowBox[{
       SubscriptBox["\[Epsilon]", 
        SubscriptBox["L", "i"]], ",", 
       SubscriptBox["\[Epsilon]", 
        SubscriptBox["T", "l"]]}], "]"}], "+", 
     RowBox[{"f", "[", 
      RowBox[{
       SubscriptBox["\[Epsilon]", 
        SubscriptBox["T", "j"]], ",", 
       SubscriptBox["\[Epsilon]", 
        SubscriptBox["L", "k"]]}], "]"}], "+", 
     RowBox[{"f", "[", 
      RowBox[{
       SubscriptBox["\[Epsilon]", 
        SubscriptBox["T", "j"]], ",", 
       SubscriptBox["\[Epsilon]", 
        SubscriptBox["T", "l"]]}], "]"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.894876233620412*^9, 3.894876270859359*^9}, {
  3.894876318163945*^9, 3.894876452022108*^9}, {3.8964479398178463`*^9, 
  3.8964480849511538`*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"2f31d275-8255-4d10-ae2c-70a64c75b122"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{
    RowBox[{"x", " ", 
     SubscriptBox["\[Epsilon]", 
      SubscriptBox["p", "i_"]]}], ",", "b_"}], "]"}], ":=", 
  RowBox[{"x", " ", 
   RowBox[{"f", "[", 
    RowBox[{
     SubscriptBox["\[Epsilon]", 
      SubscriptBox["p", "i"]], ",", "b"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{
    RowBox[{"x", " ", 
     SubscriptBox["\[Epsilon]", 
      SubscriptBox["p", "i_"]]}], ",", 
    RowBox[{"x", " ", 
     SubscriptBox["\[Epsilon]", 
      SubscriptBox["p", "j_"]]}]}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox["x", "2"], " ", 
   RowBox[{"f", "[", 
    RowBox[{
     SubscriptBox["\[Epsilon]", 
      SubscriptBox["p", "i"]], ",", 
     SubscriptBox["\[Epsilon]", 
      SubscriptBox["p", "j"]]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{
    RowBox[{"x", " ", 
     SubscriptBox["\[Epsilon]", 
      SubscriptBox["p", "i_"]]}], ",", 
    RowBox[{"x", " ", "b_"}]}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox["x", "2"], " ", 
   RowBox[{"f", "[", 
    RowBox[{
     SubscriptBox["\[Epsilon]", 
      SubscriptBox["p", "i"]], ",", "b"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{
    RowBox[{"x", " ", 
     SubscriptBox["\[Epsilon]", 
      SubscriptBox["p", "i_"]]}], ",", 
    SubscriptBox["\[Epsilon]", 
     SubscriptBox["p", "j_"]]}], "]"}], ":=", 
  RowBox[{"x", " ", 
   RowBox[{"f", "[", 
    RowBox[{
     SubscriptBox["\[Epsilon]", 
      SubscriptBox["p", "i"]], ",", 
     SubscriptBox["\[Epsilon]", 
      SubscriptBox["p", "j"]]}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.894873731685773*^9, 3.894873788862109*^9}, {
   3.896422850978488*^9, 3.896422976555098*^9}, {3.896424665780596*^9, 
   3.896424761123437*^9}, 3.896447952779018*^9},
 CellLabel->"In[76]:=",ExpressionUUID->"ccb5c64f-0b91-4cfb-85a4-f85e5fed495b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{
    SubscriptBox["\[Epsilon]", "pi_"], ",", 
    RowBox[{"a_", " ", 
     RowBox[{
      SubscriptBox["p", "j_"], "/", "l_"}]}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"a", "/", "l"}], " ", 
   RowBox[{"f", "[", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "pi"], ",", 
     SubscriptBox["p", "j"]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{
    SubscriptBox["\[Epsilon]", "pi_"], ",", 
    RowBox[{"a_", " ", 
     SubscriptBox["p", "j_"]}]}], "]"}], ":=", 
  RowBox[{"a", " ", 
   RowBox[{"f", "[", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "pi"], ",", 
     SubscriptBox["p", "j"]}], "]"}]}]}]}], "Input",
 CellLabel->"In[80]:=",ExpressionUUID->"d7d01a72-ad5d-437c-8548-ccbe5c8c4240"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{
    SubscriptBox["\[Epsilon]", 
     SubscriptBox["p", "i_"]], ",", "0"}], "]"}], ":=", 
  "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{
    RowBox[{"d_", " ", 
     SubscriptBox["\[Epsilon]", 
      SubscriptBox["p", "j_"]]}], ",", 
    RowBox[{"a_", " ", 
     RowBox[{
      SubscriptBox["p", "i_"], "/", "c_"}]}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"a", " ", 
     RowBox[{"d", "/", "c"}]}], ")"}], 
   RowBox[{"f", "[", 
    RowBox[{
     SubscriptBox["\[Epsilon]", 
      SubscriptBox["p", "j"]], ",", 
     SubscriptBox["p", "i"]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{
    SubscriptBox["\[Epsilon]", 
     SubscriptBox["p", "j_"]], ",", 
    RowBox[{"a_", " ", 
     RowBox[{
      SubscriptBox["p", "i_"], "/", "c_"}]}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"a", "/", "c"}], ")"}], 
   RowBox[{"f", "[", 
    RowBox[{
     SubscriptBox["\[Epsilon]", 
      SubscriptBox["p", "j"]], ",", 
     SubscriptBox["p", "i"]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{
    SubscriptBox["\[Epsilon]", 
     SubscriptBox["p", "j_"]], ",", 
    RowBox[{"a_", " ", 
     SubscriptBox["p", "i_"]}]}], "]"}], ":=", 
  RowBox[{"a", " ", 
   RowBox[{"f", "[", 
    RowBox[{
     SubscriptBox["\[Epsilon]", 
      SubscriptBox["p", "j"]], ",", 
     SubscriptBox["p", "i"]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{
    RowBox[{"b_", " ", 
     SubscriptBox["\[Epsilon]", 
      SubscriptBox["p", "j_"]]}], ",", 
    RowBox[{"a_", " ", 
     SubscriptBox["p", "i_"]}]}], "]"}], ":=", 
  RowBox[{"a", " ", "b", " ", 
   RowBox[{"f", "[", 
    RowBox[{
     SubscriptBox["\[Epsilon]", 
      SubscriptBox["p", "j"]], ",", 
     SubscriptBox["p", "i"]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{
    RowBox[{"a_", " ", 
     SubscriptBox["\[Epsilon]", 
      SubscriptBox["p", "j_"]]}], ",", " ", 
    SubscriptBox["p", "i_"]}], "]"}], ":=", 
  RowBox[{"a", " ", 
   RowBox[{"f", "[", 
    RowBox[{
     SubscriptBox["\[Epsilon]", 
      SubscriptBox["p", "j"]], ",", 
     SubscriptBox["p", "i"]}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.896424553088928*^9, 3.896424659417927*^9}, {
  3.896424794207048*^9, 3.8964248074877787`*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"8b1cf97b-ec74-4f0d-89cc-75a439cde845"],

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["p", "i_"], "+", 
     RowBox[{
      SubscriptBox["b", "i_"], 
      SubscriptBox["p", "j_"]}], "+", 
     RowBox[{
      SubscriptBox["c", "i_"], 
      SubscriptBox["p", "k_"]}]}], ",", 
    RowBox[{
     SubscriptBox["p", "i_"], "+", 
     RowBox[{
      SubscriptBox["b", "i_"], 
      SubscriptBox["p", "j_"]}], "+", 
     RowBox[{
      SubscriptBox["c", "i_"], 
      SubscriptBox["p", "k_"]}]}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{
     SubscriptBox["p", "i"], ",", 
     SubscriptBox["p", "i"]}], "]"}], "+", 
   RowBox[{"2", 
    SubscriptBox["b", "i"], 
    RowBox[{"f", "[", 
     RowBox[{
      SubscriptBox["p", "i"], ",", 
      SubscriptBox["p", "j"]}], "]"}]}], "+", 
   RowBox[{"2", 
    SubscriptBox["c", "i"], 
    RowBox[{"f", "[", 
     RowBox[{
      SubscriptBox["p", "i"], ",", 
      SubscriptBox["p", "k"]}], "]"}]}], "+", 
   RowBox[{
    SuperscriptBox[
     SubscriptBox["b", "i"], "2"], 
    RowBox[{"f", "[", 
     RowBox[{
      SubscriptBox["p", "j"], ",", 
      SubscriptBox["p", "j"]}], "]"}]}], "+", 
   RowBox[{"2", 
    SubscriptBox["b", "i"], 
    SubscriptBox["c", "i"], 
    RowBox[{"f", "[", 
     RowBox[{
      SubscriptBox["p", "j"], ",", 
      SubscriptBox["p", "k"]}], "]"}]}], "+", 
   RowBox[{
    SuperscriptBox[
     SubscriptBox["c", "i"], "2"], 
    RowBox[{"f", "[", 
     RowBox[{
      SubscriptBox["p", "k"], ",", 
      SubscriptBox["p", "k"]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8911097292685833`*^9, 3.891109934430534*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"8eaf146c-9c60-45b4-91c1-8769d7474c60"],

Cell["Dot product rules for perpendicular polarisation", "Text",
 CellChangeTimes->{{3.909020014045294*^9, 3.90902003734671*^9}, {
  3.909028437581862*^9, 
  3.909028441236051*^9}},ExpressionUUID->"f9c455d3-87b2-40f7-9920-\
e83a0224acb7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RulePerp", ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{
        SubscriptBox["\[Epsilon]", 
         SubscriptBox["p", "i_"]], ",", 
        SubscriptBox["\[Epsilon]", 
         SubscriptBox["p", "i_"]]}], "]"}], "->", "1"}], ",", 
     RowBox[{
      RowBox[{"f", "[", " ", 
       RowBox[{
        SubscriptBox["\[Epsilon]", 
         SubscriptBox["p", "i_"]], ",", " ", 
        SubscriptBox["p", "j_"]}], "]"}], "->", "0"}], ",", 
     RowBox[{
      RowBox[{"f", "[", " ", 
       RowBox[{
        SubscriptBox["\[Epsilon]", 
         SubscriptBox["p", "i_"]], ",", " ", 
        SubscriptBox["\[Epsilon]", 
         SubscriptBox["L", "j_"]]}], "]"}], "->", "0"}], ",", 
     RowBox[{
      RowBox[{"f", "[", " ", 
       RowBox[{
        SubscriptBox["\[Epsilon]", 
         SubscriptBox["p", "i_"]], ",", " ", 
        SubscriptBox["\[Epsilon]", 
         SubscriptBox["T", "j_"]]}], "]"}], "->", "0"}], ",", 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{
        SubscriptBox["\[Epsilon]", 
         SubscriptBox["p", "1"]], ",", 
        SubscriptBox["\[Epsilon]", 
         SubscriptBox["p", "2"]]}], "]"}], "->", 
      SubscriptBox["\[Gamma]", 
       RowBox[{"1", ",", "2"}]]}], ",", 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{
        SubscriptBox["\[Epsilon]", 
         SubscriptBox["p", "1"]], ",", 
        SubscriptBox["\[Epsilon]", 
         SubscriptBox["p", "3"]]}], "]"}], "->", 
      SubscriptBox["\[Gamma]", 
       RowBox[{"1", ",", "3"}]]}], ",", 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{
        SubscriptBox["\[Epsilon]", 
         SubscriptBox["p", "1"]], ",", 
        SubscriptBox["\[Epsilon]", 
         SubscriptBox["p", "4"]]}], "]"}], "->", 
      SubscriptBox["\[Gamma]", 
       RowBox[{"1", ",", "4"}]]}], ",", 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{
        SubscriptBox["\[Epsilon]", 
         SubscriptBox["p", "2"]], ",", 
        SubscriptBox["\[Epsilon]", 
         SubscriptBox["p", "3"]]}], "]"}], "->", 
      SubscriptBox["\[Gamma]", 
       RowBox[{"2", ",", "3"}]]}], ",", 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{
        SubscriptBox["\[Epsilon]", 
         SubscriptBox["p", "2"]], ",", 
        SubscriptBox["\[Epsilon]", 
         SubscriptBox["p", "4"]]}], "]"}], "->", 
      SubscriptBox["\[Gamma]", 
       RowBox[{"2", ",", "4"}]]}], ",", 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{
        SubscriptBox["\[Epsilon]", 
         SubscriptBox["p", "3"]], ",", 
        SubscriptBox["\[Epsilon]", 
         SubscriptBox["p", "4"]]}], "]"}], "->", 
      SubscriptBox["\[Gamma]", 
       RowBox[{"3", ",", "4"}]]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.896156607216378*^9, 3.8961566211446342`*^9}, {
  3.89615674289003*^9, 3.896156763449398*^9}, {3.896156946909533*^9, 
  3.896156973933337*^9}, {3.896424230633272*^9, 3.896424257960338*^9}, {
  3.896424837812133*^9, 3.896424886397956*^9}, {3.896425558458506*^9, 
  3.8964255796139793`*^9}, {3.908892955260194*^9, 3.9088929695056353`*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"0178721d-5c83-46f9-be58-78a1f57b70c9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Rulei", "=", 
   RowBox[{"{", 
    RowBox[{"x", "->", "1"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{3.909028427190868*^9},
 CellLabel->"In[90]:=",ExpressionUUID->"d76d48dd-f8df-48d2-af72-304bcd958670"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"This", " ", "implements", " ", "x"}], " ", "=", " ", 
   RowBox[{
    FormBox[
     RowBox[{"\[ImaginaryI]", "=", 
      SqrtBox[
       RowBox[{"-", "1"}]], " "}],
     TraditionalForm], " ", "which", " ", "is", " ", "there", " ", "in", " ", 
    "the", " ", 
    RowBox[{"polarisation", " ", ".", " ", "Note"}], " ", "direct", " ", 
    "\[ImaginaryI]", " ", "calculation", " ", "takes", " ", "more", " ", 
    "time"}]}], ",", " ", 
  RowBox[{"so", " ", "this", " ", "roundabout", " ", 
   RowBox[{"way", " ", "."}]}]}]], "Text",
 CellChangeTimes->{{3.9090284189302998`*^9, 
  3.9090284240156717`*^9}},ExpressionUUID->"d3c00d50-23f5-4fcb-8ad3-\
a14a9044d10a"]
}, Closed]],

Cell[CellGroupData[{

Cell["Polarization", "Section",
 CellChangeTimes->{{3.9063776467363997`*^9, 
  3.906377655523898*^9}},ExpressionUUID->"e7bb9c10-5795-4856-ac65-\
d4d47f5801eb"],

Cell["\<\
In this section we use the explicit parametrization in eq 2.9 \
\>", "Text",
 CellChangeTimes->{{3.909028383850849*^9, 
  3.909028392533785*^9}},ExpressionUUID->"8fcc45b0-0ab0-4786-87d7-\
090853e8c554"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Comments", ":"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"1.", " ", 
   SubscriptBox["\[Epsilon]", 
    RowBox[{
     SubscriptBox["T", "i"], " "}]]}], ",", " ", 
  RowBox[{
   SubscriptBox["\[Epsilon]", 
    RowBox[{
     SubscriptBox["L", "i"], " "}]], "and", " ", 
   SubscriptBox["\[Epsilon]", 
    RowBox[{
     SubscriptBox["p", "i"], " "}]], "are", " ", "the", " ", "transverse"}], 
  ",", "   ", 
  RowBox[{
  "Longitudinal", " ", "and", " ", "the", " ", "perpendicular", " ", 
   "polarisation", " ", "of", " ", 
   SubscriptBox["i", "th"], " ", "particle"}], ",", " ", 
  RowBox[{
   RowBox[{
    SubscriptBox["p", "i"], " ", "is", " ", "the", " ", "momenta", " ", "of", 
    " ", "the", " ", 
    SubscriptBox["i", "th"], " ", 
    RowBox[{"particle", "."}]}], " ", ";"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "2.", "kiT", " ", "are", " ", "the", " ", "transverse", " ", "polarisation",
    " ", "coefficients", " ", "obtained", " ", "from", " ", "normalisation", 
   " ", "condition", " ", "on", " ", "transverse", " ", 
   RowBox[{"polarisation", "."}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"3.", " ", "kiL"}], ",", " ", "a", ",", " ", "b", ",", " ", 
  RowBox[{
   RowBox[{
   "and", " ", "c", "  ", "are", " ", "the", " ", "longitudinal", " ", 
    "polarisation", " ", "coefficients", " ", "obtained", " ", "from", " ", 
    "the", " ", "eom", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Epsilon]", 
        SubscriptBox["L", "i"]], ".", 
       SubscriptBox["p", "i"]}], "=", "0"}], ")"}], " ", "and", " ", 
    "normalisation", " ", "condition", " ", "on", " ", "longitudinal", " ", 
    RowBox[{"polarisation", "."}]}], " ", ";"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"4.", "The", " ", "expressions", " ", "for", " ", 
   SubscriptBox["b", "i"]}], ",", " ", 
  SubscriptBox["c", "i"], ",", " ", 
  RowBox[{
  "kiT", " ", "and", " ", "kiL", " ", "are", " ", "given", " ", "in", " ", 
   "Appendix", " ", "B", " ", "in", " ", "Equation", " ", 
   RowBox[{"(", 
    RowBox[{"B", ".1"}], ")"}], " ", "of", " ", "the", " ", 
   RowBox[{"paper", ".", " ", "We"}], " ", "use", " ", "the", " ", "explicit",
    " ", "expansion", " ", "of", " ", "these", " ", "expressions", " ", 
   "upto", " ", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "s"], ")"}], "5"], ".", " ", "Simplification"}], " ", 
   "of", " ", "square", " ", "root", " ", "expressions", " ", "take", " ", 
   "much", " ", "longer", " ", "time", " ", "than", " ", "explicit", " ", 
   RowBox[{"substitutions", ".", " ", "So"}]}], ",", " ", 
  RowBox[{
  "we", " ", "expand", " ", "them", " ", "upto", " ", "this", " ", "order", 
   " ", "which", " ", "is", " ", "correct", " ", "since", " ", "the", " ", 
   "highest", " ", "growhth", " ", "of", " ", "the", " ", "structures", " ", 
   "is", " ", 
   SuperscriptBox["s", "8"], " ", "and", " ", "we", " ", "are", " ", 
   "interested", " ", "upto", " ", 
   SuperscriptBox["s", "3"], " ", 
   RowBox[{"order", "."}]}]}]}], "Text",
 CellChangeTimes->{{3.9090200433447113`*^9, 3.909020290675777*^9}, {
  3.90902033226156*^9, 3.909020370366859*^9}, {3.909020904329028*^9, 
  3.9090210369560547`*^9}, {3.909028343096835*^9, 
  3.909028349201355*^9}},ExpressionUUID->"f765d65f-001f-4f6d-bbe4-\
613efc3c109c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["\[Epsilon]", 
    SubscriptBox["T", "1"]], "=", 
   RowBox[{"k1T", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       SubscriptBox["p", "2"], 
       RowBox[{"f", "[", 
        RowBox[{
         SubscriptBox["p", "1"], ",", 
         SubscriptBox["p", "2"]}], "]"}]], "-", 
      FractionBox[
       SubscriptBox["p", "4"], 
       RowBox[{"f", "[", 
        RowBox[{
         SubscriptBox["p", "1"], ",", 
         SubscriptBox["p", "4"]}], "]"}]]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Epsilon]", 
    SubscriptBox["T", "2"]], "=", 
   RowBox[{"k2T", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       SubscriptBox["p", "1"], 
       RowBox[{"f", "[", 
        RowBox[{
         SubscriptBox["p", "1"], ",", 
         SubscriptBox["p", "2"]}], "]"}]], "-", 
      FractionBox[
       SubscriptBox["p", "3"], 
       RowBox[{"f", "[", 
        RowBox[{
         SubscriptBox["p", "2"], ",", 
         SubscriptBox["p", "3"]}], "]"}]]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Epsilon]", 
    SubscriptBox["T", "3"]], "=", 
   RowBox[{"k3T", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       SubscriptBox["p", "4"], 
       RowBox[{"f", "[", 
        RowBox[{
         SubscriptBox["p", "3"], ",", 
         SubscriptBox["p", "4"]}], "]"}]], "-", 
      FractionBox[
       SubscriptBox["p", "2"], 
       RowBox[{"f", "[", 
        RowBox[{
         SubscriptBox["p", "2"], ",", 
         SubscriptBox["p", "3"]}], "]"}]]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Epsilon]", 
    SubscriptBox["T", "4"]], "=", 
   RowBox[{"k4T", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       SubscriptBox["p", "3"], 
       RowBox[{"f", "[", 
        RowBox[{
         SubscriptBox["p", "4"], ",", 
         SubscriptBox["p", "3"]}], "]"}]], "-", 
      FractionBox[
       SubscriptBox["p", "1"], 
       RowBox[{"f", "[", 
        RowBox[{
         SubscriptBox["p", "4"], ",", 
         SubscriptBox["p", "1"]}], "]"}]]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.890756679401238*^9, 3.890756828503971*^9}, {
   3.8907572243452168`*^9, 3.890757226741407*^9}, {3.890757272872177*^9, 
   3.890757323747384*^9}, {3.890803595597719*^9, 3.890803622301137*^9}, {
   3.890803735640718*^9, 3.890803782761497*^9}, {3.891096901287384*^9, 
   3.891097001914318*^9}, {3.891097412213492*^9, 3.891097416470813*^9}, {
   3.891106782173235*^9, 3.8911067835207376`*^9}, {3.891107538416641*^9, 
   3.8911075399815817`*^9}, {3.8911078150045147`*^9, 3.891107819887457*^9}, {
   3.891148879932806*^9, 3.891148916108611*^9}, 3.891148995574703*^9, {
   3.894004651405472*^9, 3.894004660944405*^9}, {3.896424289728529*^9, 
   3.89642429252385*^9}, {3.896424381341117*^9, 3.8964243995820208`*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"68f7b500-439d-4026-8d76-a345f489e757"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["\[Epsilon]", 
    SubscriptBox["L", "1"]], "=", 
   RowBox[{"k1L", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["p", "1"], "+", 
      RowBox[{
       SubscriptBox["b", "1"], " ", 
       SubscriptBox["p", "2"]}], "+", 
      RowBox[{
       SubscriptBox["c", "1"], " ", 
       SubscriptBox["p", "4"]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Epsilon]", 
    SubscriptBox["L", "2"]], "=", 
   RowBox[{"k2L", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["p", "2"], "+", 
      RowBox[{
       SubscriptBox["b", "2"], " ", 
       SubscriptBox["p", "1"]}], "+", 
      RowBox[{
       SubscriptBox["c", "2"], " ", 
       SubscriptBox["p", "3"]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Epsilon]", 
    SubscriptBox["L", "3"]], "=", 
   RowBox[{"k3L", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["p", "3"], "+", 
      RowBox[{
       SubscriptBox["b", "3"], " ", 
       SubscriptBox["p", "4"]}], "+", 
      RowBox[{
       SubscriptBox["c", "3"], " ", 
       SubscriptBox["p", "2"]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Epsilon]", 
    SubscriptBox["L", "4"]], "=", 
   RowBox[{"k4L", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["p", "4"], "+", 
      RowBox[{
       SubscriptBox["b", "4"], " ", 
       SubscriptBox["p", "3"]}], "+", 
      RowBox[{
       SubscriptBox["c", "4"], " ", 
       SubscriptBox["p", "1"]}]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.891097023783311*^9, 3.891097129670185*^9}, {
  3.891100823891824*^9, 3.8911008660223637`*^9}, {3.891101344195457*^9, 
  3.891101352896328*^9}, {3.891103315004974*^9, 3.891103328503419*^9}, {
  3.891103449133692*^9, 3.891103450698044*^9}, {3.8911038193540363`*^9, 
  3.891103837316566*^9}, {3.8964244058898087`*^9, 3.8964244231341543`*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"3960ac11-dc37-4efd-ac5b-5e7ccfe1ebe3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["\[Epsilon]", "1"], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["\[Alpha]", "1"], 
      SubscriptBox["\[Epsilon]", 
       SubscriptBox["L", "1"]]}], "+", 
     RowBox[{
      SubscriptBox["\[Beta]", "1"], 
      SubscriptBox["\[Epsilon]", 
       SubscriptBox["T", "1"]]}], "+", 
     RowBox[{"x", " ", 
      SubscriptBox["\[Epsilon]", 
       SubscriptBox["p", "1"]]}]}], "/.", "Rulei"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Epsilon]", "2"], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["\[Alpha]", "2"], 
      SubscriptBox["\[Epsilon]", 
       SubscriptBox["L", "2"]]}], "+", " ", 
     RowBox[{
      SubscriptBox["\[Beta]", "2"], 
      SubscriptBox["\[Epsilon]", 
       SubscriptBox["T", "2"]]}], "+", 
     RowBox[{"x", " ", 
      SubscriptBox["\[Epsilon]", 
       SubscriptBox["p", "2"]]}]}], "/.", "Rulei"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Epsilon]", "3"], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["\[Alpha]", "3"], 
      SubscriptBox["\[Epsilon]", 
       SubscriptBox["L", "3"]]}], "+", " ", 
     RowBox[{
      SubscriptBox["\[Beta]", "3"], 
      SubscriptBox["\[Epsilon]", 
       SubscriptBox["T", "3"]]}], "+", 
     RowBox[{"x", " ", 
      SubscriptBox["\[Epsilon]", 
       SubscriptBox["p", "3"]]}]}], "/.", "Rulei"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Epsilon]", "4"], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["\[Alpha]", "4"], 
      SubscriptBox["\[Epsilon]", 
       SubscriptBox["L", "4"]]}], "+", " ", 
     RowBox[{
      SubscriptBox["\[Beta]", "4"], 
      SubscriptBox["\[Epsilon]", 
       SubscriptBox["T", "4"]]}], "+", 
     RowBox[{"x", " ", 
      SubscriptBox["\[Epsilon]", 
       SubscriptBox["p", "4"]]}]}], "/.", "Rulei"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.891110680564136*^9, 3.891110737416329*^9}, {
   3.892190095738655*^9, 3.892190175635384*^9}, {3.892215233360503*^9, 
   3.892215249792803*^9}, {3.892215534708363*^9, 3.892215554924717*^9}, {
   3.8947028553139143`*^9, 3.894702981920951*^9}, {3.894873256221486*^9, 
   3.894873284265008*^9}, {3.894873432665604*^9, 3.894873455140522*^9}, {
   3.894873663985632*^9, 3.894873677220839*^9}, {3.894874138936088*^9, 
   3.8948741656210527`*^9}, {3.894945583673196*^9, 3.894945613863037*^9}, 
   3.896155763993857*^9, {3.8961569263262577`*^9, 3.896156934684318*^9}, {
   3.8964244437549133`*^9, 3.896424498455625*^9}, {3.896517914013709*^9, 
   3.8965179203931837`*^9}, {3.9063787007365437`*^9, 
   3.9063787489471207`*^9}, {3.9090298429036293`*^9, 3.909029849110952*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"710a3ee2-6759-4a39-bc45-407b5b534aa1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Rulebc", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      SubscriptBox["c", "1"], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["m", "1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SubsuperscriptBox["m", "2", "4"]}], "+", 
           RowBox[{"s", " ", 
            RowBox[{"(", 
             RowBox[{"t", "-", 
              SubsuperscriptBox["m", "4", "2"]}], ")"}]}], "+", 
           RowBox[{
            SubsuperscriptBox["m", "1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "t"}], "+", 
              SubsuperscriptBox["m", "2", "2"], "+", 
              SubsuperscriptBox["m", "4", "2"]}], ")"}]}], "+", 
           RowBox[{
            SubsuperscriptBox["m", "2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"s", "+", "t", "-", 
              RowBox[{"2", " ", 
               SubsuperscriptBox["m", "3", "2"]}], "+", 
              SubsuperscriptBox["m", "4", "2"]}], ")"}]}]}], ")"}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubsuperscriptBox["m", "2", "4"], " ", 
          SubsuperscriptBox["m", "3", "2"]}], "+", 
         RowBox[{"s", " ", "t", " ", 
          RowBox[{"(", 
           RowBox[{"s", "+", "t", "-", 
            SubsuperscriptBox["m", "3", "2"]}], ")"}]}], "+", 
         RowBox[{
          SubsuperscriptBox["m", "1", "4"], " ", 
          SubsuperscriptBox["m", "4", "2"]}], "+", 
         RowBox[{"s", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "t"}], "+", 
            SubsuperscriptBox["m", "3", "2"]}], ")"}], " ", 
          SubsuperscriptBox["m", "4", "2"]}], "+", 
         RowBox[{
          SubsuperscriptBox["m", "1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"t", "-", 
                 SubsuperscriptBox["m", "2", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"s", "+", "t", "-", 
                 SubsuperscriptBox["m", "2", "2"], "-", 
                 SubsuperscriptBox["m", "3", "2"]}], ")"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "s"}], "+", "t", "+", 
               SubsuperscriptBox["m", "2", "2"], "-", 
               SubsuperscriptBox["m", "3", "2"]}], ")"}], " ", 
             SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}], "-", 
         RowBox[{
          SubsuperscriptBox["m", "2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SubsuperscriptBox["m", "3", "4"]}], "+", 
            RowBox[{"t", " ", 
             RowBox[{"(", 
              RowBox[{"s", "-", 
               SubsuperscriptBox["m", "4", "2"]}], ")"}]}], "+", 
            RowBox[{
             SubsuperscriptBox["m", "3", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"s", "+", "t", "+", 
               SubsuperscriptBox["m", "4", "2"]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}], ",", 
     RowBox[{
      SubscriptBox["c", "2"], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["m", "2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SubsuperscriptBox["m", "1", "4"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"s", "-", 
              SubsuperscriptBox["m", "2", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"t", "-", 
              SubsuperscriptBox["m", "3", "2"]}], ")"}]}], "+", 
           RowBox[{
            SubsuperscriptBox["m", "1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"s", "+", "t", "+", 
              SubsuperscriptBox["m", "2", "2"], "+", 
              SubsuperscriptBox["m", "3", "2"], "-", 
              RowBox[{"2", " ", 
               SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}]}], ")"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubsuperscriptBox["m", "1", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SubsuperscriptBox["m", "2", "2"]}], "+", 
            SubsuperscriptBox["m", "4", "2"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"s", "-", 
            SubsuperscriptBox["m", "2", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"t", " ", 
             RowBox[{"(", 
              RowBox[{"s", "+", "t", "-", 
               SubsuperscriptBox["m", "4", "2"]}], ")"}]}], "-", 
            RowBox[{
             SubsuperscriptBox["m", "3", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"t", "+", 
               SubsuperscriptBox["m", "2", "2"], "-", 
               SubsuperscriptBox["m", "4", "2"]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SubsuperscriptBox["m", "1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"t", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "s"}], "+", 
               SubsuperscriptBox["m", "3", "2"]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"s", "+", "t", "+", 
               SubsuperscriptBox["m", "3", "2"]}], ")"}], " ", 
             SubsuperscriptBox["m", "4", "2"]}], "+", 
            SubsuperscriptBox["m", "4", "4"], "+", 
            RowBox[{
             SubsuperscriptBox["m", "2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"s", "+", 
               RowBox[{"2", " ", "t"}], "+", 
               SubsuperscriptBox["m", "3", "2"], "-", 
               SubsuperscriptBox["m", "4", "2"]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}], ",", 
     RowBox[{
      SubscriptBox["c", "3"], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["m", "3", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"t", "-", 
              SubsuperscriptBox["m", "2", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"s", "-", 
              SubsuperscriptBox["m", "3", "2"]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"s", "+", "t", "-", 
              RowBox[{"2", " ", 
               SubsuperscriptBox["m", "1", "2"]}], "+", 
              SubsuperscriptBox["m", "2", "2"], "+", 
              SubsuperscriptBox["m", "3", "2"]}], ")"}], " ", 
            SubsuperscriptBox["m", "4", "2"]}], "-", 
           SubsuperscriptBox["m", "4", "4"]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubsuperscriptBox["m", "1", "4"], " ", 
          SubsuperscriptBox["m", "4", "2"]}], "+", 
         RowBox[{
          SubsuperscriptBox["m", "2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"t", "+", 
            SubsuperscriptBox["m", "3", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "s"}], "+", 
            SubsuperscriptBox["m", "3", "2"], "+", 
            SubsuperscriptBox["m", "4", "2"]}], ")"}]}], "+", 
         RowBox[{
          SubsuperscriptBox["m", "1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"t", "-", 
                 SubsuperscriptBox["m", "2", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"s", "-", 
                 SubsuperscriptBox["m", "3", "2"]}], ")"}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"s", "+", "t", "+", 
               SubsuperscriptBox["m", "2", "2"], "+", 
               SubsuperscriptBox["m", "3", "2"]}], ")"}], " ", 
             SubsuperscriptBox["m", "4", "2"]}], "+", 
            SubsuperscriptBox["m", "4", "4"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"s", "+", "t", "-", 
            SubsuperscriptBox["m", "4", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s", " ", "t"}], "+", 
            RowBox[{
             SubsuperscriptBox["m", "3", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "t"}], "+", 
               SubsuperscriptBox["m", "4", "2"]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}], ",", 
     RowBox[{
      SubscriptBox["c", "4"], "\[Rule]", 
      FractionBox[
       RowBox[{
        SubsuperscriptBox["m", "4", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SubsuperscriptBox["m", "3", "4"]}], "+", 
          RowBox[{"t", " ", 
           RowBox[{"(", 
            RowBox[{"s", "-", 
             SubsuperscriptBox["m", "4", "2"]}], ")"}]}], "+", 
          RowBox[{
           SubsuperscriptBox["m", "3", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"s", "+", "t", "-", 
             RowBox[{"2", " ", 
              SubsuperscriptBox["m", "2", "2"]}], "+", 
             SubsuperscriptBox["m", "4", "2"]}], ")"}]}], "+", 
          RowBox[{
           SubsuperscriptBox["m", "1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "s"}], "+", 
             SubsuperscriptBox["m", "3", "2"], "+", 
             SubsuperscriptBox["m", "4", "2"]}], ")"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SubsuperscriptBox["m", "1", "2"]}], " ", 
         RowBox[{"(", 
          RowBox[{"s", "-", 
           SubsuperscriptBox["m", "3", "2"], "-", 
           SubsuperscriptBox["m", "4", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"t", "-", 
           SubsuperscriptBox["m", "2", "2"], "+", 
           SubsuperscriptBox["m", "4", "2"]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s", "+", "t", "-", 
           SubsuperscriptBox["m", "2", "2"], "-", 
           SubsuperscriptBox["m", "3", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s", " ", "t"}], "-", 
           RowBox[{
            SubsuperscriptBox["m", "2", "2"], " ", 
            SubsuperscriptBox["m", "3", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "t"}], "+", 
              SubsuperscriptBox["m", "3", "2"]}], ")"}], " ", 
            SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}]}]]}], ",", 
     RowBox[{
      SubscriptBox["b", "1"], "->", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["m", "1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"t", "-", 
                SubsuperscriptBox["m", "2", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"s", "+", "t", "-", 
                SubsuperscriptBox["m", "2", "2"], "-", 
                SubsuperscriptBox["m", "3", "2"]}], ")"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "s"}], "+", "t", "+", 
              RowBox[{"2", " ", 
               SubsuperscriptBox["m", "1", "2"]}], "+", 
              SubsuperscriptBox["m", "2", "2"], "-", 
              SubsuperscriptBox["m", "3", "2"]}], ")"}], " ", 
            SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubsuperscriptBox["m", "2", "4"], " ", 
          SubsuperscriptBox["m", "3", "2"]}], "+", 
         RowBox[{"s", " ", "t", " ", 
          RowBox[{"(", 
           RowBox[{"s", "+", "t", "-", 
            SubsuperscriptBox["m", "3", "2"]}], ")"}]}], "+", 
         RowBox[{
          SubsuperscriptBox["m", "1", "4"], " ", 
          SubsuperscriptBox["m", "4", "2"]}], "+", 
         RowBox[{"s", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "t"}], "+", 
            SubsuperscriptBox["m", "3", "2"]}], ")"}], " ", 
          SubsuperscriptBox["m", "4", "2"]}], "+", 
         RowBox[{
          SubsuperscriptBox["m", "1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"t", "-", 
                 SubsuperscriptBox["m", "2", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"s", "+", "t", "-", 
                 SubsuperscriptBox["m", "2", "2"], "-", 
                 SubsuperscriptBox["m", "3", "2"]}], ")"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "s"}], "+", "t", "+", 
               SubsuperscriptBox["m", "2", "2"], "-", 
               SubsuperscriptBox["m", "3", "2"]}], ")"}], " ", 
             SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}], "-", 
         RowBox[{
          SubsuperscriptBox["m", "2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SubsuperscriptBox["m", "3", "4"]}], "+", 
            RowBox[{"t", " ", 
             RowBox[{"(", 
              RowBox[{"s", "-", 
               SubsuperscriptBox["m", "4", "2"]}], ")"}]}], "+", 
            RowBox[{
             SubsuperscriptBox["m", "3", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"s", "+", "t", "+", 
               SubsuperscriptBox["m", "4", "2"]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}], ",", 
     RowBox[{
      SubscriptBox["b", "2"], "->", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["m", "2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "t"}], " ", 
            RowBox[{"(", 
             RowBox[{"s", "+", "t"}], ")"}]}], "-", 
           SubsuperscriptBox["m", "1", "4"], "+", 
           RowBox[{"t", " ", 
            SubsuperscriptBox["m", "4", "2"]}], "+", 
           RowBox[{
            SubsuperscriptBox["m", "1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"s", "+", 
              RowBox[{"2", " ", "t"}], "+", 
              SubsuperscriptBox["m", "3", "2"], "-", 
              SubsuperscriptBox["m", "4", "2"]}], ")"}]}], "-", 
           RowBox[{
            SubsuperscriptBox["m", "3", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"s", "-", "t", "-", 
              RowBox[{"2", " ", 
               SubsuperscriptBox["m", "2", "2"]}], "+", 
              SubsuperscriptBox["m", "4", "2"]}], ")"}]}]}], ")"}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubsuperscriptBox["m", "1", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SubsuperscriptBox["m", "2", "2"]}], "+", 
            SubsuperscriptBox["m", "4", "2"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"s", "-", 
            SubsuperscriptBox["m", "2", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"t", " ", 
             RowBox[{"(", 
              RowBox[{"s", "+", "t", "-", 
               SubsuperscriptBox["m", "4", "2"]}], ")"}]}], "-", 
            RowBox[{
             SubsuperscriptBox["m", "3", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"t", "+", 
               SubsuperscriptBox["m", "2", "2"], "-", 
               SubsuperscriptBox["m", "4", "2"]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SubsuperscriptBox["m", "1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"t", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "s"}], "+", 
               SubsuperscriptBox["m", "3", "2"]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"s", "+", "t", "+", 
               SubsuperscriptBox["m", "3", "2"]}], ")"}], " ", 
             SubsuperscriptBox["m", "4", "2"]}], "+", 
            SubsuperscriptBox["m", "4", "4"], "+", 
            RowBox[{
             SubsuperscriptBox["m", "2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"s", "+", 
               RowBox[{"2", " ", "t"}], "+", 
               SubsuperscriptBox["m", "3", "2"], "-", 
               SubsuperscriptBox["m", "4", "2"]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}], ",", 
     RowBox[{
      SubscriptBox["b", "3"], "->", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["m", "3", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"t", "-", 
                SubsuperscriptBox["m", "4", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"s", "+", "t", "-", 
                SubsuperscriptBox["m", "4", "2"]}], ")"}]}], ")"}]}], "+", 
           RowBox[{
            SubsuperscriptBox["m", "1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"t", "-", 
              SubsuperscriptBox["m", "2", "2"], "-", 
              SubsuperscriptBox["m", "4", "2"]}], ")"}]}], "+", 
           RowBox[{
            SubsuperscriptBox["m", "2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "s"}], "+", "t", "+", 
              RowBox[{"2", " ", 
               SubsuperscriptBox["m", "3", "2"]}], "+", 
              SubsuperscriptBox["m", "4", "2"]}], ")"}]}]}], ")"}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubsuperscriptBox["m", "1", "4"], " ", 
          SubsuperscriptBox["m", "4", "2"]}], "+", 
         RowBox[{
          SubsuperscriptBox["m", "2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"t", "+", 
            SubsuperscriptBox["m", "3", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "s"}], "+", 
            SubsuperscriptBox["m", "3", "2"], "+", 
            SubsuperscriptBox["m", "4", "2"]}], ")"}]}], "+", 
         RowBox[{
          SubsuperscriptBox["m", "1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"t", "-", 
                 SubsuperscriptBox["m", "2", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"s", "-", 
                 SubsuperscriptBox["m", "3", "2"]}], ")"}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"s", "+", "t", "+", 
               SubsuperscriptBox["m", "2", "2"], "+", 
               SubsuperscriptBox["m", "3", "2"]}], ")"}], " ", 
             SubsuperscriptBox["m", "4", "2"]}], "+", 
            SubsuperscriptBox["m", "4", "4"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"s", "+", "t", "-", 
            SubsuperscriptBox["m", "4", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s", " ", "t"}], "+", 
            RowBox[{
             SubsuperscriptBox["m", "3", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "t"}], "+", 
               SubsuperscriptBox["m", "4", "2"]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}], ",", 
     RowBox[{
      SubscriptBox["b", "4"], "->", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SubsuperscriptBox["m", "4", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"t", "-", 
              SubsuperscriptBox["m", "3", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"s", "+", "t", "-", 
              SubsuperscriptBox["m", "2", "2"], "-", 
              SubsuperscriptBox["m", "3", "2"]}], ")"}]}], "+", 
           RowBox[{
            SubsuperscriptBox["m", "1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"s", "-", "t", "+", 
              SubsuperscriptBox["m", "2", "2"], "-", 
              SubsuperscriptBox["m", "3", "2"], "-", 
              RowBox[{"2", " ", 
               SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SubsuperscriptBox["m", "1", "2"]}], " ", 
          RowBox[{"(", 
           RowBox[{"s", "-", 
            SubsuperscriptBox["m", "3", "2"], "-", 
            SubsuperscriptBox["m", "4", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"t", "-", 
            SubsuperscriptBox["m", "2", "2"], "+", 
            SubsuperscriptBox["m", "4", "2"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"s", "+", "t", "-", 
            SubsuperscriptBox["m", "2", "2"], "-", 
            SubsuperscriptBox["m", "3", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s", " ", "t"}], "-", 
            RowBox[{
             SubsuperscriptBox["m", "2", "2"], " ", 
             SubsuperscriptBox["m", "3", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "t"}], "+", 
               SubsuperscriptBox["m", "3", "2"]}], ")"}], " ", 
             SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}]}]]}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.891103276719194*^9, 3.891103307654799*^9}, {
   3.891103596378809*^9, 3.891103613678269*^9}, 3.8911067238171167`*^9, {
   3.89110738481913*^9, 3.8911073879563837`*^9}, 3.891107444148323*^9, {
   3.891107703355979*^9, 3.891107706341456*^9}, {3.891108779084694*^9, 
   3.891108877181664*^9}, {3.891109065357182*^9, 3.891109131115522*^9}, {
   3.891149234278159*^9, 3.891149260593153*^9}, {3.894430714454362*^9, 
   3.894430738346816*^9}, 3.89494325539426*^9, 3.8949576847034273`*^9},
 CellLabel->
  "In[103]:=",ExpressionUUID->"da888db3-3a2d-4ac5-9e53-ef0a8c9b47fd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RulekT", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k1T", "\[Rule]", 
      RowBox[{
       FractionBox["s", 
        RowBox[{"2", " ", 
         SqrtBox[
          RowBox[{"-", "t"}]]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["t", "2"], "-", 
         RowBox[{"t", " ", 
          SubsuperscriptBox["m", "3", "2"]}], "+", 
         RowBox[{
          SubsuperscriptBox["m", "2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", "t"}], "+", 
            SubsuperscriptBox["m", "3", "2"]}], ")"}]}], "+", 
         RowBox[{"t", " ", 
          SubsuperscriptBox["m", "4", "2"]}], "-", 
         RowBox[{
          SubsuperscriptBox["m", "3", "2"], " ", 
          SubsuperscriptBox["m", "4", "2"]}], "-", 
         RowBox[{
          SubsuperscriptBox["m", "1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"t", "+", 
            SubsuperscriptBox["m", "2", "2"], "-", 
            SubsuperscriptBox["m", "4", "2"]}], ")"}]}]}], 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "t"}], ")"}], 
          RowBox[{"3", "/", "2"}]]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"t", "+", 
            SubsuperscriptBox["m", "1", "2"], "-", 
            SubsuperscriptBox["m", "3", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["t", "2"], "-", 
           RowBox[{"3", " ", 
            SubsuperscriptBox["m", "2", "4"]}], "+", 
           RowBox[{"2", " ", "t", " ", 
            SubsuperscriptBox["m", "4", "2"]}], "-", 
           RowBox[{"3", " ", 
            SubsuperscriptBox["m", "4", "4"]}], "+", 
           RowBox[{"2", " ", 
            SubsuperscriptBox["m", "2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"t", "+", 
              RowBox[{"3", " ", 
               SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}]}], ")"}]}], 
        RowBox[{"16", " ", "s", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "t"}], ")"}], 
          RowBox[{"5", "/", "2"}]]}]], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"32", " ", 
          SuperscriptBox["s", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "t"}], ")"}], 
           RowBox[{"7", "/", "2"}]]}]], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"t", "+", 
           SubsuperscriptBox["m", "1", "2"], "-", 
           SubsuperscriptBox["m", "3", "2"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubsuperscriptBox["m", "2", "6"], " ", 
           RowBox[{"(", 
            RowBox[{"t", "+", 
             RowBox[{"5", " ", 
              SubsuperscriptBox["m", "3", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"t", "-", 
             SubsuperscriptBox["m", "3", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"t", "-", 
              SubsuperscriptBox["m", "4", "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"t", "+", 
             RowBox[{"5", " ", 
              SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}], "-", 
          RowBox[{
           SubsuperscriptBox["m", "2", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"t", " ", 
              RowBox[{"(", 
               RowBox[{"t", "-", 
                RowBox[{"3", " ", 
                 SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SubsuperscriptBox["m", "3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"t", "+", 
                RowBox[{"5", " ", 
                 SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}]}], ")"}]}], 
          "-", 
          RowBox[{
           SubsuperscriptBox["m", "1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["t", "3"], "+", 
             RowBox[{"5", " ", 
              SubsuperscriptBox["m", "2", "6"]}], "+", 
             RowBox[{
              SuperscriptBox["t", "2"], " ", 
              SubsuperscriptBox["m", "4", "2"]}], "+", 
             RowBox[{"3", " ", "t", " ", 
              SubsuperscriptBox["m", "4", "4"]}], "-", 
             RowBox[{"5", " ", 
              SubsuperscriptBox["m", "4", "6"]}], "-", 
             RowBox[{"3", " ", 
              SubsuperscriptBox["m", "2", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "t"}], "+", 
                RowBox[{"5", " ", 
                 SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SubsuperscriptBox["m", "2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["t", "2"], "+", 
                RowBox[{"2", " ", "t", " ", 
                 SubsuperscriptBox["m", "4", "2"]}], "+", 
                RowBox[{"5", " ", 
                 SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}]}], ")"}]}], 
          "-", 
          RowBox[{
           SubsuperscriptBox["m", "2", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubsuperscriptBox["m", "3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["t", "2"], "+", 
                RowBox[{"6", " ", "t", " ", 
                 SubsuperscriptBox["m", "4", "2"]}], "-", 
                RowBox[{"15", " ", 
                 SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}], "+", 
             RowBox[{"t", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["t", "2"], "-", 
                RowBox[{"2", " ", "t", " ", 
                 SubsuperscriptBox["m", "4", "2"]}], "+", 
                RowBox[{"9", " ", 
                 SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"256", " ", 
          SuperscriptBox["s", "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "t"}], ")"}], 
           RowBox[{"9", "/", "2"}]]}]], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"t", "+", 
           SubsuperscriptBox["m", "1", "2"], "-", 
           SubsuperscriptBox["m", "3", "2"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SubsuperscriptBox["m", "2", "8"]}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["t", "2"]}], "+", 
             RowBox[{"10", " ", "t", " ", 
              SubsuperscriptBox["m", "3", "2"]}], "+", 
             RowBox[{"35", " ", 
              SubsuperscriptBox["m", "3", "4"]}]}], ")"}]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"t", "-", 
              SubsuperscriptBox["m", "3", "2"]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"t", "-", 
              SubsuperscriptBox["m", "4", "2"]}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{"t", "+", 
             RowBox[{"7", " ", 
              SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SubsuperscriptBox["m", "2", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "t", " ", 
              SubsuperscriptBox["m", "3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"t", "-", 
                RowBox[{"5", " ", 
                 SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["t", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"t", "-", 
                SubsuperscriptBox["m", "4", "2"]}], ")"}]}], "+", 
             RowBox[{"5", " ", 
              SubsuperscriptBox["m", "3", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"t", "+", 
                RowBox[{"7", " ", 
                 SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}]}], ")"}]}], 
          "-", 
          RowBox[{"4", " ", 
           SubsuperscriptBox["m", "2", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"t", "-", 
             SubsuperscriptBox["m", "4", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SubsuperscriptBox["m", "3", "4"]}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["t", "2"], "+", 
                RowBox[{"10", " ", "t", " ", 
                 SubsuperscriptBox["m", "4", "2"]}], "-", 
                RowBox[{"35", " ", 
                 SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["t", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["t", "2"], "+", 
                RowBox[{"2", " ", "t", " ", 
                 SubsuperscriptBox["m", "4", "2"]}], "+", 
                RowBox[{"5", " ", 
                 SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", "t", " ", 
              SubsuperscriptBox["m", "3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["t", "2"], "-", 
                RowBox[{"2", " ", "t", " ", 
                 SubsuperscriptBox["m", "4", "2"]}], "+", 
                RowBox[{"25", " ", 
                 SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{"2", " ", 
           SubsuperscriptBox["m", "2", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SubsuperscriptBox["m", "3", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["t", "2"], "+", 
                RowBox[{"10", " ", "t", " ", 
                 SubsuperscriptBox["m", "4", "2"]}], "-", 
                RowBox[{"35", " ", 
                 SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["t", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["t", "2"]}], "-", 
                RowBox[{"2", " ", "t", " ", 
                 SubsuperscriptBox["m", "4", "2"]}], "-", 
                RowBox[{"9", " ", 
                 SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", "t", " ", 
              SubsuperscriptBox["m", "3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["t", "2"], "-", 
                RowBox[{"6", " ", "t", " ", 
                 SubsuperscriptBox["m", "4", "2"]}], "+", 
                RowBox[{"45", " ", 
                 SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{
           SubsuperscriptBox["m", "1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              SuperscriptBox["t", "4"]}], "-", 
             RowBox[{"35", " ", 
              SubsuperscriptBox["m", "2", "8"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["t", "3"], " ", 
              SubsuperscriptBox["m", "4", "2"]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["t", "2"], " ", 
              SubsuperscriptBox["m", "4", "4"]}], "+", 
             RowBox[{"20", " ", "t", " ", 
              SubsuperscriptBox["m", "4", "6"]}], "-", 
             RowBox[{"35", " ", 
              SubsuperscriptBox["m", "4", "8"]}], "+", 
             RowBox[{"20", " ", 
              SubsuperscriptBox["m", "2", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", "t"}], "+", 
                RowBox[{"7", " ", 
                 SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}], "-", 
             RowBox[{"30", " ", 
              SubsuperscriptBox["m", "2", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["t", "2"]}], "+", 
                RowBox[{"6", " ", "t", " ", 
                 SubsuperscriptBox["m", "4", "2"]}], "+", 
                RowBox[{"7", " ", 
                 SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SubsuperscriptBox["m", "2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", 
                 SuperscriptBox["t", "3"]}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["t", "2"], " ", 
                 SubsuperscriptBox["m", "4", "2"]}], "+", 
                RowBox[{"15", " ", "t", " ", 
                 SubsuperscriptBox["m", "4", "4"]}], "+", 
                RowBox[{"35", " ", 
                 SubsuperscriptBox["m", "4", "6"]}]}], ")"}]}]}], ")"}]}], 
          "-", 
          RowBox[{"2", " ", 
           SubsuperscriptBox["m", "1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], " ", 
              SubsuperscriptBox["m", "2", "8"], " ", 
              RowBox[{"(", 
               RowBox[{"t", "+", 
                RowBox[{"7", " ", 
                 SubsuperscriptBox["m", "3", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"t", "-", 
                SubsuperscriptBox["m", "3", "2"]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"t", "-", 
                 SubsuperscriptBox["m", "4", "2"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["t", "2"]}], "+", 
                RowBox[{"10", " ", "t", " ", 
                 SubsuperscriptBox["m", "4", "2"]}], "+", 
                RowBox[{"35", " ", 
                 SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SubsuperscriptBox["m", "2", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"t", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", "t"}], "-", 
                   RowBox[{"5", " ", 
                    SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}], "+", 
                RowBox[{"5", " ", 
                 SubsuperscriptBox["m", "3", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", "t"}], "+", 
                   RowBox[{"7", " ", 
                    SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}]}], ")"}]}], 
             "-", 
             RowBox[{"6", " ", 
              SubsuperscriptBox["m", "2", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"t", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["t", "2"], "-", 
                   RowBox[{"2", " ", "t", " ", 
                    SubsuperscriptBox["m", "4", "2"]}], "-", 
                   RowBox[{"15", " ", 
                    SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}], "+", 
                RowBox[{
                 SubsuperscriptBox["m", "3", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["t", "2"]}], "+", 
                   RowBox[{"10", " ", "t", " ", 
                    SubsuperscriptBox["m", "4", "2"]}], "+", 
                   RowBox[{"35", " ", 
                    SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}]}], ")"}]}], 
             "-", 
             RowBox[{"4", " ", 
              SubsuperscriptBox["m", "2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SubsuperscriptBox["m", "3", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["t", "3"], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["t", "2"], " ", 
                    SubsuperscriptBox["m", "4", "2"]}], "+", 
                   RowBox[{"15", " ", "t", " ", 
                    SubsuperscriptBox["m", "4", "4"]}], "-", 
                   RowBox[{"35", " ", 
                    SubsuperscriptBox["m", "4", "6"]}]}], ")"}]}], "+", 
                RowBox[{"t", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["t", "3"], "-", 
                   RowBox[{
                    SuperscriptBox["t", "2"], " ", 
                    SubsuperscriptBox["m", "4", "2"]}], "-", 
                   RowBox[{"9", " ", "t", " ", 
                    SubsuperscriptBox["m", "4", "4"]}], "+", 
                   RowBox[{"25", " ", 
                    SubsuperscriptBox["m", "4", "6"]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"512", " ", 
          SuperscriptBox["s", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "t"}], ")"}], 
           RowBox[{"11", "/", "2"}]]}]], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"t", "+", 
           SubsuperscriptBox["m", "1", "2"], "-", 
           SubsuperscriptBox["m", "3", "2"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SubsuperscriptBox["m", "2", "10"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["t", "3"], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["t", "2"], " ", 
              SubsuperscriptBox["m", "3", "2"]}], "+", 
             RowBox[{"7", " ", "t", " ", 
              SubsuperscriptBox["m", "3", "4"]}], "+", 
             RowBox[{"21", " ", 
              SubsuperscriptBox["m", "3", "6"]}]}], ")"}]}], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"t", "-", 
              SubsuperscriptBox["m", "3", "2"]}], ")"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"t", "-", 
              SubsuperscriptBox["m", "4", "2"]}], ")"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{"t", "+", 
             RowBox[{"9", " ", 
              SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}], "-", 
          RowBox[{
           SubsuperscriptBox["m", "2", "8"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"15", " ", "t", " ", 
              SubsuperscriptBox["m", "3", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"t", "-", 
                RowBox[{"7", " ", 
                 SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["t", "2"], " ", 
              SubsuperscriptBox["m", "3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "t"}], "-", 
                RowBox[{"5", " ", 
                 SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["t", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", "t"}], "-", 
                RowBox[{"3", " ", 
                 SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}], "+", 
             RowBox[{"35", " ", 
              SubsuperscriptBox["m", "3", "6"], " ", 
              RowBox[{"(", 
               RowBox[{"t", "+", 
                RowBox[{"9", " ", 
                 SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}]}], ")"}]}], 
          "-", 
          RowBox[{"5", " ", 
           SubsuperscriptBox["m", "2", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"t", "-", 
              SubsuperscriptBox["m", "3", "2"]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"t", "-", 
              SubsuperscriptBox["m", "4", "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubsuperscriptBox["m", "3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["t", "2"], "+", 
                RowBox[{"14", " ", "t", " ", 
                 SubsuperscriptBox["m", "4", "2"]}], "-", 
                RowBox[{"63", " ", 
                 SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}], "+", 
             RowBox[{"t", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", 
                 SuperscriptBox["t", "2"]}], "+", 
                RowBox[{"22", " ", "t", " ", 
                 SubsuperscriptBox["m", "4", "2"]}], "+", 
                RowBox[{"21", " ", 
                 SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}]}], ")"}]}], 
          "-", 
          RowBox[{"2", " ", 
           SubsuperscriptBox["m", "2", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              SubsuperscriptBox["m", "3", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["t", "2"], "+", 
                RowBox[{"14", " ", "t", " ", 
                 SubsuperscriptBox["m", "4", "2"]}], "-", 
                RowBox[{"63", " ", 
                 SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["t", "2"], " ", 
              SubsuperscriptBox["m", "3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["t", "2"], "-", 
                RowBox[{"2", " ", "t", " ", 
                 SubsuperscriptBox["m", "4", "2"]}], "-", 
                RowBox[{"15", " ", 
                 SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["t", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", 
                 SuperscriptBox["t", "2"]}], "-", 
                RowBox[{"2", " ", "t", " ", 
                 SubsuperscriptBox["m", "4", "2"]}], "-", 
                RowBox[{"3", " ", 
                 SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", "t", " ", 
              SubsuperscriptBox["m", "3", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["t", "2"], "-", 
                RowBox[{"10", " ", "t", " ", 
                 SubsuperscriptBox["m", "4", "2"]}], "+", 
                RowBox[{"105", " ", 
                 SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{"6", " ", 
           SubsuperscriptBox["m", "2", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "t"}], " ", 
              SubsuperscriptBox["m", "3", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["t", "3"], "-", 
                RowBox[{"9", " ", 
                 SuperscriptBox["t", "2"], " ", 
                 SubsuperscriptBox["m", "4", "2"]}], "+", 
                RowBox[{"135", " ", "t", " ", 
                 SubsuperscriptBox["m", "4", "4"]}], "-", 
                RowBox[{"175", " ", 
                 SubsuperscriptBox["m", "4", "6"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["t", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", 
                 SuperscriptBox["t", "3"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["t", "2"], " ", 
                 SubsuperscriptBox["m", "4", "2"]}], "+", 
                RowBox[{"3", " ", "t", " ", 
                 SubsuperscriptBox["m", "4", "4"]}], "+", 
                RowBox[{"5", " ", 
                 SubsuperscriptBox["m", "4", "6"]}]}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["t", "2"], " ", 
              SubsuperscriptBox["m", "3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["t", "3"], "-", 
                RowBox[{
                 SuperscriptBox["t", "2"], " ", 
                 SubsuperscriptBox["m", "4", "2"]}], "-", 
                RowBox[{"9", " ", "t", " ", 
                 SubsuperscriptBox["m", "4", "4"]}], "+", 
                RowBox[{"25", " ", 
                 SubsuperscriptBox["m", "4", "6"]}]}], ")"}]}], "-", 
             RowBox[{
              SubsuperscriptBox["m", "3", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["t", "3"], "+", 
                RowBox[{"15", " ", 
                 SuperscriptBox["t", "2"], " ", 
                 SubsuperscriptBox["m", "4", "2"]}], "-", 
                RowBox[{"105", " ", "t", " ", 
                 SubsuperscriptBox["m", "4", "4"]}], "+", 
                RowBox[{"105", " ", 
                 SubsuperscriptBox["m", "4", "6"]}]}], ")"}]}]}], ")"}]}], 
          "-", 
          RowBox[{
           SubsuperscriptBox["m", "1", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7", " ", 
              SuperscriptBox["t", "5"]}], "+", 
             RowBox[{"63", " ", 
              SubsuperscriptBox["m", "2", "10"]}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["t", "4"], " ", 
              SubsuperscriptBox["m", "4", "2"]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["t", "3"], " ", 
              SubsuperscriptBox["m", "4", "4"]}], "+", 
             RowBox[{"10", " ", 
              SuperscriptBox["t", "2"], " ", 
              SubsuperscriptBox["m", "4", "6"]}], "+", 
             RowBox[{"35", " ", "t", " ", 
              SubsuperscriptBox["m", "4", "8"]}], "-", 
             RowBox[{"63", " ", 
              SubsuperscriptBox["m", "4", "10"]}], "-", 
             RowBox[{"35", " ", 
              SubsuperscriptBox["m", "2", "8"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"7", " ", "t"}], "+", 
                RowBox[{"9", " ", 
                 SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}], "+", 
             RowBox[{"70", " ", 
              SubsuperscriptBox["m", "2", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", 
                 SuperscriptBox["t", "2"]}], "+", 
                RowBox[{"10", " ", "t", " ", 
                 SubsuperscriptBox["m", "4", "2"]}], "+", 
                RowBox[{"9", " ", 
                 SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}], "-", 
             RowBox[{"30", " ", 
              SubsuperscriptBox["m", "2", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"7", " ", 
                 SuperscriptBox["t", "3"]}], "+", 
                RowBox[{"15", " ", 
                 SuperscriptBox["t", "2"], " ", 
                 SubsuperscriptBox["m", "4", "2"]}], "+", 
                RowBox[{"21", " ", "t", " ", 
                 SubsuperscriptBox["m", "4", "4"]}], "+", 
                RowBox[{"21", " ", 
                 SubsuperscriptBox["m", "4", "6"]}]}], ")"}]}], "+", 
             RowBox[{"5", " ", 
              SubsuperscriptBox["m", "2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"7", " ", 
                 SuperscriptBox["t", "4"]}], "+", 
                RowBox[{"12", " ", 
                 SuperscriptBox["t", "3"], " ", 
                 SubsuperscriptBox["m", "4", "2"]}], "+", 
                RowBox[{"18", " ", 
                 SuperscriptBox["t", "2"], " ", 
                 SubsuperscriptBox["m", "4", "4"]}], "+", 
                RowBox[{"28", " ", "t", " ", 
                 SubsuperscriptBox["m", "4", "6"]}], "+", 
                RowBox[{"63", " ", 
                 SubsuperscriptBox["m", "4", "8"]}]}], ")"}]}]}], ")"}]}], 
          "-", 
          RowBox[{"3", " ", 
           SubsuperscriptBox["m", "1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubsuperscriptBox["m", "2", "10"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["t", "2"]}], "+", 
                RowBox[{"14", " ", "t", " ", 
                 SubsuperscriptBox["m", "3", "2"]}], "+", 
                RowBox[{"63", " ", 
                 SubsuperscriptBox["m", "3", "4"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"t", "-", 
                 SubsuperscriptBox["m", "3", "2"]}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"t", "-", 
                 SubsuperscriptBox["m", "4", "2"]}], ")"}], "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["t", "2"]}], "+", 
                RowBox[{"14", " ", "t", " ", 
                 SubsuperscriptBox["m", "4", "2"]}], "+", 
                RowBox[{"63", " ", 
                 SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}], "-", 
             RowBox[{
              SubsuperscriptBox["m", "2", "8"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"10", " ", "t", " ", 
                 SubsuperscriptBox["m", "3", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", "t"}], "-", 
                   RowBox[{"7", " ", 
                    SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["t", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"9", " ", "t"}], "-", 
                   RowBox[{"5", " ", 
                    SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}], "+", 
                RowBox[{"105", " ", 
                 SubsuperscriptBox["m", "3", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"t", "+", 
                   RowBox[{"3", " ", 
                    SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}]}], ")"}]}], 
             "+", 
             RowBox[{"2", " ", 
              SubsuperscriptBox["m", "2", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "t", " ", 
                 SubsuperscriptBox["m", "3", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["t", "2"]}], "-", 
                   RowBox[{"10", " ", "t", " ", 
                    SubsuperscriptBox["m", "4", "2"]}], "-", 
                   RowBox[{"105", " ", 
                    SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["t", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["t", "2"]}], "-", 
                   RowBox[{"2", " ", "t", " ", 
                    SubsuperscriptBox["m", "4", "2"]}], "+", 
                   RowBox[{"15", " ", 
                    SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}], "+", 
                RowBox[{"5", " ", 
                 SubsuperscriptBox["m", "3", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["t", "2"]}], "+", 
                   RowBox[{"14", " ", "t", " ", 
                    SubsuperscriptBox["m", "4", "2"]}], "+", 
                   RowBox[{"63", " ", 
                    SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}]}], ")"}]}], 
             "+", 
             RowBox[{"2", " ", 
              SubsuperscriptBox["m", "2", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "t", " ", 
                 SubsuperscriptBox["m", "3", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"t", "-", 
                    RowBox[{"5", " ", 
                    SubsuperscriptBox["m", "4", "2"]}]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"t", "+", 
                   RowBox[{"7", " ", 
                    SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}], "+", 
                RowBox[{"3", " ", 
                 SubsuperscriptBox["m", "3", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["t", "3"], "+", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["t", "2"], " ", 
                    SubsuperscriptBox["m", "4", "2"]}], "+", 
                   RowBox[{"35", " ", "t", " ", 
                    SubsuperscriptBox["m", "4", "4"]}], "-", 
                   RowBox[{"105", " ", 
                    SubsuperscriptBox["m", "4", "6"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["t", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["t", "3"]}], "-", 
                   RowBox[{
                    SuperscriptBox["t", "2"], " ", 
                    SubsuperscriptBox["m", "4", "2"]}], "+", 
                   RowBox[{"9", " ", "t", " ", 
                    SubsuperscriptBox["m", "4", "4"]}], "-", 
                   RowBox[{"75", " ", 
                    SubsuperscriptBox["m", "4", "6"]}]}], ")"}]}]}], ")"}]}], 
             "-", 
             RowBox[{
              SubsuperscriptBox["m", "2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"t", "-", 
                SubsuperscriptBox["m", "4", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "t", " ", 
                 SubsuperscriptBox["m", "3", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["t", "3"]}], "+", 
                   RowBox[{
                    SuperscriptBox["t", "2"], " ", 
                    SubsuperscriptBox["m", "4", "2"]}], "+", 
                   RowBox[{"55", " ", "t", " ", 
                    SubsuperscriptBox["m", "4", "4"]}], "-", 
                   RowBox[{"245", " ", 
                    SubsuperscriptBox["m", "4", "6"]}]}], ")"}]}], "-", 
                RowBox[{"3", " ", 
                 SubsuperscriptBox["m", "3", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["t", "3"], "+", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["t", "2"], " ", 
                    SubsuperscriptBox["m", "4", "2"]}], "+", 
                   RowBox[{"35", " ", "t", " ", 
                    SubsuperscriptBox["m", "4", "4"]}], "-", 
                   RowBox[{"105", " ", 
                    SubsuperscriptBox["m", "4", "6"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["t", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"9", " ", 
                    SuperscriptBox["t", "3"]}], "+", 
                   RowBox[{"13", " ", 
                    SuperscriptBox["t", "2"], " ", 
                    SubsuperscriptBox["m", "4", "2"]}], "-", 
                   RowBox[{"5", " ", "t", " ", 
                    SubsuperscriptBox["m", "4", "4"]}], "+", 
                   RowBox[{"175", " ", 
                    SubsuperscriptBox["m", "4", "6"]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SubsuperscriptBox["m", "1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7", " ", 
              SubsuperscriptBox["m", "2", "10"], " ", 
              RowBox[{"(", 
               RowBox[{"t", "+", 
                RowBox[{"9", " ", 
                 SubsuperscriptBox["m", "3", "2"]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"t", "-", 
                SubsuperscriptBox["m", "3", "2"]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"t", "-", 
                 SubsuperscriptBox["m", "4", "2"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["t", "3"], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["t", "2"], " ", 
                 SubsuperscriptBox["m", "4", "2"]}], "+", 
                RowBox[{"7", " ", "t", " ", 
                 SubsuperscriptBox["m", "4", "4"]}], "+", 
                RowBox[{"21", " ", 
                 SubsuperscriptBox["m", "4", "6"]}]}], ")"}]}], "-", 
             RowBox[{"5", " ", 
              SubsuperscriptBox["m", "2", "8"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"t", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5", " ", "t"}], "-", 
                   RowBox[{"7", " ", 
                    SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}], "+", 
                RowBox[{"7", " ", 
                 SubsuperscriptBox["m", "3", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5", " ", "t"}], "+", 
                   RowBox[{"9", " ", 
                    SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}]}], ")"}]}], 
             "+", 
             RowBox[{"30", " ", 
              SubsuperscriptBox["m", "2", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"t", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["t", "2"], "-", 
                   RowBox[{"2", " ", "t", " ", 
                    SubsuperscriptBox["m", "4", "2"]}], "-", 
                   RowBox[{"7", " ", 
                    SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}], "+", 
                RowBox[{
                 SubsuperscriptBox["m", "3", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5", " ", 
                    SuperscriptBox["t", "2"]}], "+", 
                   RowBox[{"14", " ", "t", " ", 
                    SubsuperscriptBox["m", "4", "2"]}], "+", 
                   RowBox[{"21", " ", 
                    SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}]}], ")"}]}], 
             "-", 
             RowBox[{"2", " ", 
              SubsuperscriptBox["m", "2", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"t", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5", " ", 
                    SuperscriptBox["t", "3"]}], "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["t", "2"], " ", 
                    SubsuperscriptBox["m", "4", "2"]}], "-", 
                   RowBox[{"45", " ", "t", " ", 
                    SubsuperscriptBox["m", "4", "4"]}], "-", 
                   RowBox[{"175", " ", 
                    SubsuperscriptBox["m", "4", "6"]}]}], ")"}]}], "+", 
                RowBox[{"15", " ", 
                 SubsuperscriptBox["m", "3", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["t", "3"], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["t", "2"], " ", 
                    SubsuperscriptBox["m", "4", "2"]}], "+", 
                   RowBox[{"7", " ", "t", " ", 
                    SubsuperscriptBox["m", "4", "4"]}], "+", 
                   RowBox[{"21", " ", 
                    SubsuperscriptBox["m", "4", "6"]}]}], ")"}]}]}], ")"}]}], 
             "-", 
             RowBox[{
              SubsuperscriptBox["m", "2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SubsuperscriptBox["m", "3", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5", " ", 
                    SuperscriptBox["t", "4"]}], "+", 
                   RowBox[{"12", " ", 
                    SuperscriptBox["t", "3"], " ", 
                    SubsuperscriptBox["m", "4", "2"]}], "+", 
                   RowBox[{"30", " ", 
                    SuperscriptBox["t", "2"], " ", 
                    SubsuperscriptBox["m", "4", "4"]}], "+", 
                   RowBox[{"140", " ", "t", " ", 
                    SubsuperscriptBox["m", "4", "6"]}], "-", 
                   RowBox[{"315", " ", 
                    SubsuperscriptBox["m", "4", "8"]}]}], ")"}]}], "+", 
                RowBox[{"t", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5", " ", 
                    SuperscriptBox["t", "4"]}], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["t", "3"], " ", 
                    SubsuperscriptBox["m", "4", "2"]}], "-", 
                   RowBox[{"18", " ", 
                    SuperscriptBox["t", "2"], " ", 
                    SubsuperscriptBox["m", "4", "4"]}], "-", 
                   RowBox[{"100", " ", "t", " ", 
                    SubsuperscriptBox["m", "4", "6"]}], "+", 
                   RowBox[{"245", " ", 
                    SubsuperscriptBox["m", "4", "8"]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}]}]}], ",", 
     RowBox[{"k2T", "\[Rule]", 
      RowBox[{
       FractionBox["s", 
        RowBox[{"2", " ", 
         SqrtBox[
          RowBox[{"-", "t"}]]}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["t", "2"], "-", 
           RowBox[{"3", " ", 
            SubsuperscriptBox["m", "1", "4"]}], "+", 
           RowBox[{"2", " ", "t", " ", 
            SubsuperscriptBox["m", "3", "2"]}], "-", 
           RowBox[{"3", " ", 
            SubsuperscriptBox["m", "3", "4"]}], "+", 
           RowBox[{"2", " ", 
            SubsuperscriptBox["m", "1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"t", "+", 
              RowBox[{"3", " ", 
               SubsuperscriptBox["m", "3", "2"]}]}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"t", "+", 
            SubsuperscriptBox["m", "2", "2"], "-", 
            SubsuperscriptBox["m", "4", "2"]}], ")"}], "2"]}], 
        RowBox[{"16", " ", "s", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "t"}], ")"}], 
          RowBox[{"5", "/", "2"}]]}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{
          SubsuperscriptBox["m", "2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "t"}], "+", 
            SubsuperscriptBox["m", "3", "2"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"t", "+", 
            SubsuperscriptBox["m", "3", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"t", "-", 
            SubsuperscriptBox["m", "4", "2"]}], ")"}]}], "+", 
         RowBox[{
          SubsuperscriptBox["m", "1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", "t"}], "-", 
            SubsuperscriptBox["m", "2", "2"], "+", 
            SubsuperscriptBox["m", "4", "2"]}], ")"}]}]}], 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "t"}], ")"}], 
          RowBox[{"3", "/", "2"}]]}]], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"32", " ", 
          SuperscriptBox["s", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "t"}], ")"}], 
           RowBox[{"7", "/", "2"}]]}]], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"t", "+", 
           SubsuperscriptBox["m", "2", "2"], "-", 
           SubsuperscriptBox["m", "4", "2"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubsuperscriptBox["m", "1", "6"], " ", 
           RowBox[{"(", 
            RowBox[{"t", "-", 
             RowBox[{"5", " ", 
              SubsuperscriptBox["m", "2", "2"]}], "+", 
             RowBox[{"5", " ", 
              SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}], "-", 
          RowBox[{
           SubsuperscriptBox["m", "1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["t", "2"], "-", 
             RowBox[{"9", " ", "t", " ", 
              SubsuperscriptBox["m", "2", "2"]}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"t", "+", 
                RowBox[{"5", " ", 
                 SubsuperscriptBox["m", "2", "2"]}]}], ")"}], " ", 
              SubsuperscriptBox["m", "3", "2"]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"t", "+", 
                RowBox[{"5", " ", 
                 SubsuperscriptBox["m", "3", "2"]}]}], ")"}], " ", 
              SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"t", "-", 
             SubsuperscriptBox["m", "3", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SubsuperscriptBox["m", "2", "2"]}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["t", "2"], "+", 
                RowBox[{"2", " ", "t", " ", 
                 SubsuperscriptBox["m", "3", "2"]}], "+", 
                RowBox[{"5", " ", 
                 SubsuperscriptBox["m", "3", "4"]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"t", "-", 
                SubsuperscriptBox["m", "3", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"t", "+", 
                RowBox[{"5", " ", 
                 SubsuperscriptBox["m", "3", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"t", "-", 
                SubsuperscriptBox["m", "4", "2"]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SubsuperscriptBox["m", "1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              SubsuperscriptBox["m", "2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["t", "2"], "+", 
                RowBox[{"2", " ", "t", " ", 
                 SubsuperscriptBox["m", "3", "2"]}], "+", 
                RowBox[{"5", " ", 
                 SubsuperscriptBox["m", "3", "4"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", "t", " ", 
              SubsuperscriptBox["m", "3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"t", "-", 
                RowBox[{"3", " ", 
                 SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["t", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"t", "+", 
                SubsuperscriptBox["m", "4", "2"]}], ")"}]}], "+", 
             RowBox[{
              SubsuperscriptBox["m", "3", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "9"}], " ", "t"}], "+", 
                RowBox[{"15", " ", 
                 SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"256", " ", 
          SuperscriptBox["s", "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "t"}], ")"}], 
           RowBox[{"9", "/", "2"}]]}]], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"t", "+", 
           SubsuperscriptBox["m", "2", "2"], "-", 
           SubsuperscriptBox["m", "4", "2"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"t", "-", 
             SubsuperscriptBox["m", "3", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubsuperscriptBox["m", "2", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", 
                 SuperscriptBox["t", "3"]}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["t", "2"], " ", 
                 SubsuperscriptBox["m", "3", "2"]}], "+", 
                RowBox[{"15", " ", "t", " ", 
                 SubsuperscriptBox["m", "3", "4"]}], "+", 
                RowBox[{"35", " ", 
                 SubsuperscriptBox["m", "3", "6"]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SubsuperscriptBox["m", "2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"t", "-", 
                SubsuperscriptBox["m", "3", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["t", "2"]}], "+", 
                RowBox[{"10", " ", "t", " ", 
                 SubsuperscriptBox["m", "3", "2"]}], "+", 
                RowBox[{"35", " ", 
                 SubsuperscriptBox["m", "3", "4"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"t", "-", 
                SubsuperscriptBox["m", "4", "2"]}], ")"}]}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"t", "-", 
                 SubsuperscriptBox["m", "3", "2"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"t", "+", 
                RowBox[{"7", " ", 
                 SubsuperscriptBox["m", "3", "2"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"t", "-", 
                 SubsuperscriptBox["m", "4", "2"]}], ")"}], "2"]}]}], ")"}]}],
           "-", 
          RowBox[{
           SubsuperscriptBox["m", "1", "8"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["t", "2"]}], "+", 
             RowBox[{"5", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "t"}], "+", 
                RowBox[{"7", " ", 
                 SubsuperscriptBox["m", "2", "2"]}], "-", 
                RowBox[{"7", " ", 
                 SubsuperscriptBox["m", "4", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["m", "2", "2"], "-", 
                SubsuperscriptBox["m", "4", "2"]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SubsuperscriptBox["m", "1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["t", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["t", "2"]}], "-", 
                RowBox[{"2", " ", "t", " ", 
                 SubsuperscriptBox["m", "3", "2"]}], "-", 
                RowBox[{"9", " ", 
                 SubsuperscriptBox["m", "3", "4"]}]}], ")"}]}], "-", 
             RowBox[{"15", " ", 
              SubsuperscriptBox["m", "2", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["t", "2"]}], "+", 
                RowBox[{"6", " ", "t", " ", 
                 SubsuperscriptBox["m", "3", "2"]}], "+", 
                RowBox[{"7", " ", 
                 SubsuperscriptBox["m", "3", "4"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", "t", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["t", "2"], "-", 
                RowBox[{"6", " ", "t", " ", 
                 SubsuperscriptBox["m", "3", "2"]}], "+", 
                RowBox[{"45", " ", 
                 SubsuperscriptBox["m", "3", "4"]}]}], ")"}], " ", 
              SubsuperscriptBox["m", "4", "2"]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["t", "2"], "+", 
                RowBox[{"10", " ", "t", " ", 
                 SubsuperscriptBox["m", "3", "2"]}], "-", 
                RowBox[{"35", " ", 
                 SubsuperscriptBox["m", "3", "4"]}]}], ")"}], " ", 
              SubsuperscriptBox["m", "4", "4"]}], "+", 
             RowBox[{"6", " ", 
              SubsuperscriptBox["m", "2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"t", " ", 
                 RowBox[{"(", 
                  RowBox[{"t", "-", 
                   RowBox[{"5", " ", 
                    SubsuperscriptBox["m", "3", "2"]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"t", "+", 
                   RowBox[{"3", " ", 
                    SubsuperscriptBox["m", "3", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["t", "2"]}], "+", 
                   RowBox[{"10", " ", "t", " ", 
                    SubsuperscriptBox["m", "3", "2"]}], "+", 
                   RowBox[{"35", " ", 
                    SubsuperscriptBox["m", "3", "4"]}]}], ")"}], " ", 
                 SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{"4", " ", 
           SubsuperscriptBox["m", "1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubsuperscriptBox["m", "2", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", 
                 SuperscriptBox["t", "3"]}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["t", "2"], " ", 
                 SubsuperscriptBox["m", "3", "2"]}], "+", 
                RowBox[{"15", " ", "t", " ", 
                 SubsuperscriptBox["m", "3", "4"]}], "+", 
                RowBox[{"35", " ", 
                 SubsuperscriptBox["m", "3", "6"]}]}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"t", "-", 
                SubsuperscriptBox["m", "3", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"t", "-", 
                SubsuperscriptBox["m", "4", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "t", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["t", "2"], "+", 
                   RowBox[{"2", " ", "t", " ", 
                    SubsuperscriptBox["m", "3", "2"]}], "+", 
                   RowBox[{"5", " ", 
                    SubsuperscriptBox["m", "3", "4"]}]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["t", "2"], "+", 
                   RowBox[{"10", " ", "t", " ", 
                    SubsuperscriptBox["m", "3", "2"]}], "-", 
                   RowBox[{"35", " ", 
                    SubsuperscriptBox["m", "3", "4"]}]}], ")"}], " ", 
                 SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SubsuperscriptBox["m", "2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["t", "4"], "-", 
                RowBox[{"t", " ", 
                 SubsuperscriptBox["m", "3", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["t", "2"], "+", 
                   RowBox[{"9", " ", "t", " ", 
                    SubsuperscriptBox["m", "3", "2"]}], "-", 
                   RowBox[{"25", " ", 
                    SubsuperscriptBox["m", "3", "4"]}]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["t", "3"], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["t", "2"], " ", 
                    SubsuperscriptBox["m", "3", "2"]}], "+", 
                   RowBox[{"15", " ", "t", " ", 
                    SubsuperscriptBox["m", "3", "4"]}], "-", 
                   RowBox[{"35", " ", 
                    SubsuperscriptBox["m", "3", "6"]}]}], ")"}], " ", 
                 SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{"4", " ", 
           SubsuperscriptBox["m", "1", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["t", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"t", "-", 
                SubsuperscriptBox["m", "3", "2"]}], ")"}]}], "+", 
             RowBox[{"5", " ", 
              SubsuperscriptBox["m", "2", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", "t"}], "+", 
                RowBox[{"7", " ", 
                 SubsuperscriptBox["m", "3", "2"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", "t", " ", 
              RowBox[{"(", 
               RowBox[{"t", "-", 
                RowBox[{"5", " ", 
                 SubsuperscriptBox["m", "3", "2"]}]}], ")"}], " ", 
              SubsuperscriptBox["m", "4", "2"]}], "+", 
             RowBox[{"5", " ", 
              RowBox[{"(", 
               RowBox[{"t", "+", 
                RowBox[{"7", " ", 
                 SubsuperscriptBox["m", "3", "2"]}]}], ")"}], " ", 
              SubsuperscriptBox["m", "4", "4"]}], "-", 
             RowBox[{"2", " ", 
              SubsuperscriptBox["m", "2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], " ", 
                 SubsuperscriptBox["m", "3", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"t", "-", 
                   RowBox[{"7", " ", 
                    SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}], "+", 
                RowBox[{"3", " ", "t", " ", 
                 RowBox[{"(", 
                  RowBox[{"t", "+", 
                   RowBox[{"5", " ", 
                    SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"512", " ", 
          SuperscriptBox["s", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "t"}], ")"}], 
           RowBox[{"11", "/", "2"}]]}]], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"t", "+", 
           SubsuperscriptBox["m", "2", "2"], "-", 
           SubsuperscriptBox["m", "4", "2"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"t", "-", 
             SubsuperscriptBox["m", "3", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SubsuperscriptBox["m", "2", "6"]}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"7", " ", 
                 SuperscriptBox["t", "4"]}], "+", 
                RowBox[{"12", " ", 
                 SuperscriptBox["t", "3"], " ", 
                 SubsuperscriptBox["m", "3", "2"]}], "+", 
                RowBox[{"18", " ", 
                 SuperscriptBox["t", "2"], " ", 
                 SubsuperscriptBox["m", "3", "4"]}], "+", 
                RowBox[{"28", " ", "t", " ", 
                 SubsuperscriptBox["m", "3", "6"]}], "+", 
                RowBox[{"63", " ", 
                 SubsuperscriptBox["m", "3", "8"]}]}], ")"}]}], "+", 
             RowBox[{"9", " ", 
              SubsuperscriptBox["m", "2", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"t", "-", 
                SubsuperscriptBox["m", "3", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"t", "+", 
                RowBox[{"3", " ", 
                 SubsuperscriptBox["m", "3", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["t", "2"], "+", 
                RowBox[{"7", " ", 
                 SubsuperscriptBox["m", "3", "4"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"t", "-", 
                SubsuperscriptBox["m", "4", "2"]}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              SubsuperscriptBox["m", "2", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"t", "-", 
                 SubsuperscriptBox["m", "3", "2"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["t", "2"]}], "+", 
                RowBox[{"14", " ", "t", " ", 
                 SubsuperscriptBox["m", "3", "2"]}], "+", 
                RowBox[{"63", " ", 
                 SubsuperscriptBox["m", "3", "4"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"t", "-", 
                 SubsuperscriptBox["m", "4", "2"]}], ")"}], "2"]}], "+", 
             RowBox[{"7", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"t", "-", 
                 SubsuperscriptBox["m", "3", "2"]}], ")"}], "3"], " ", 
              RowBox[{"(", 
               RowBox[{"t", "+", 
                RowBox[{"9", " ", 
                 SubsuperscriptBox["m", "3", "2"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"t", "-", 
                 SubsuperscriptBox["m", "4", "2"]}], ")"}], "3"]}]}], ")"}]}],
           "+", 
          RowBox[{"3", " ", 
           SubsuperscriptBox["m", "1", "10"], " ", 
           RowBox[{"(", 
            RowBox[{"t", "-", 
             RowBox[{"3", " ", 
              SubsuperscriptBox["m", "2", "2"]}], "+", 
             RowBox[{"3", " ", 
              SubsuperscriptBox["m", "4", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["t", "2"], "+", 
             RowBox[{"7", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SubsuperscriptBox["m", "2", "2"], "-", 
                 SubsuperscriptBox["m", "4", "2"]}], ")"}], "2"]}]}], ")"}]}],
           "-", 
          RowBox[{
           SubsuperscriptBox["m", "1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              SubsuperscriptBox["m", "2", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"7", " ", 
                 SuperscriptBox["t", "4"]}], "+", 
                RowBox[{"12", " ", 
                 SuperscriptBox["t", "3"], " ", 
                 SubsuperscriptBox["m", "3", "2"]}], "+", 
                RowBox[{"18", " ", 
                 SuperscriptBox["t", "2"], " ", 
                 SubsuperscriptBox["m", "3", "4"]}], "+", 
                RowBox[{"28", " ", "t", " ", 
                 SubsuperscriptBox["m", "3", "6"]}], "+", 
                RowBox[{"63", " ", 
                 SubsuperscriptBox["m", "3", "8"]}]}], ")"}]}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"t", "-", 
                 SubsuperscriptBox["m", "3", "2"]}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"t", "-", 
                 SubsuperscriptBox["m", "4", "2"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"t", " ", 
                 RowBox[{"(", 
                  RowBox[{"t", "+", 
                   RowBox[{"3", " ", 
                    SubsuperscriptBox["m", "3", "2"]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5", " ", "t"}], "+", 
                   RowBox[{"7", " ", 
                    SubsuperscriptBox["m", "3", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["t", "2"], "+", 
                   RowBox[{"14", " ", "t", " ", 
                    SubsuperscriptBox["m", "3", "2"]}], "-", 
                   RowBox[{"63", " ", 
                    SubsuperscriptBox["m", "3", "4"]}]}], ")"}], " ", 
                 SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SubsuperscriptBox["m", "2", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"35", " ", 
                 SubsuperscriptBox["m", "3", "8"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"7", " ", "t"}], "-", 
                   RowBox[{"9", " ", 
                    SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["t", "3"], " ", 
                 SubsuperscriptBox["m", "3", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"t", "-", 
                   RowBox[{"3", " ", 
                    SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox["t", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"t", "+", 
                   SubsuperscriptBox["m", "4", "2"]}], ")"}]}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["t", "2"], " ", 
                 SubsuperscriptBox["m", "3", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", "t"}], "+", 
                   RowBox[{"5", " ", 
                    SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}], "+", 
                RowBox[{"20", " ", "t", " ", 
                 SubsuperscriptBox["m", "3", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "5"}], " ", "t"}], "+", 
                   RowBox[{"7", " ", 
                    SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}]}], ")"}]}], 
             "-", 
             RowBox[{"3", " ", 
              SubsuperscriptBox["m", "2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"t", "-", 
                SubsuperscriptBox["m", "3", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"t", "-", 
                SubsuperscriptBox["m", "4", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], " ", "t", " ", 
                 SubsuperscriptBox["m", "3", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"t", "-", 
                   RowBox[{"21", " ", 
                    SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}], "+", 
                RowBox[{"35", " ", 
                 SubsuperscriptBox["m", "3", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5", " ", "t"}], "-", 
                   RowBox[{"9", " ", 
                    SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["t", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", "t"}], "+", 
                   SubsuperscriptBox["m", "4", "2"]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["t", "2"], " ", 
                 SubsuperscriptBox["m", "3", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"13", " ", "t"}], "+", 
                   RowBox[{"15", " ", 
                    SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SubsuperscriptBox["m", "1", "8"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"35", " ", 
              SubsuperscriptBox["m", "2", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"7", " ", "t"}], "+", 
                RowBox[{"9", " ", 
                 SubsuperscriptBox["m", "3", "2"]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SubsuperscriptBox["m", "2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["t", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"9", " ", "t"}], "-", 
                   RowBox[{"5", " ", 
                    SubsuperscriptBox["m", "3", "2"]}]}], ")"}]}], "+", 
                RowBox[{"10", " ", "t", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", "t"}], "-", 
                   RowBox[{"7", " ", 
                    SubsuperscriptBox["m", "3", "2"]}]}], ")"}], " ", 
                 SubsuperscriptBox["m", "4", "2"]}], "+", 
                RowBox[{"105", " ", 
                 RowBox[{"(", 
                  RowBox[{"t", "+", 
                   RowBox[{"3", " ", 
                    SubsuperscriptBox["m", "3", "2"]}]}], ")"}], " ", 
                 SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}], "-", 
             RowBox[{"t", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", 
                 SuperscriptBox["t", "3"]}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["t", "2"], " ", 
                 SubsuperscriptBox["m", "4", "2"]}], "+", 
                RowBox[{"15", " ", "t", " ", 
                 SubsuperscriptBox["m", "4", "4"]}], "+", 
                RowBox[{"35", " ", 
                 SubsuperscriptBox["m", "4", "6"]}]}], ")"}]}], "-", 
             RowBox[{"15", " ", 
              SubsuperscriptBox["m", "2", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "7"}], " ", 
                 SubsuperscriptBox["m", "3", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"t", "-", 
                   RowBox[{"9", " ", 
                    SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}], "+", 
                RowBox[{"5", " ", "t", " ", 
                 RowBox[{"(", 
                  RowBox[{"t", "+", 
                   RowBox[{"7", " ", 
                    SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}]}], ")"}]}], 
             "+", 
             RowBox[{"3", " ", 
              SubsuperscriptBox["m", "3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["t", "3"], "+", 
                RowBox[{"5", " ", 
                 SubsuperscriptBox["m", "4", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["t", "2"], "+", 
                   RowBox[{"7", " ", "t", " ", 
                    SubsuperscriptBox["m", "4", "2"]}], "-", 
                   RowBox[{"21", " ", 
                    SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SubsuperscriptBox["m", "1", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"35", " ", 
              SubsuperscriptBox["m", "2", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", 
                 SuperscriptBox["t", "2"]}], "+", 
                RowBox[{"10", " ", "t", " ", 
                 SubsuperscriptBox["m", "3", "2"]}], "+", 
                RowBox[{"9", " ", 
                 SubsuperscriptBox["m", "3", "4"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["t", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"t", "+", 
                SubsuperscriptBox["m", "4", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", 
                 SuperscriptBox["t", "2"]}], "-", 
                RowBox[{"2", " ", "t", " ", 
                 SubsuperscriptBox["m", "4", "2"]}], "+", 
                RowBox[{"5", " ", 
                 SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", "t", " ", 
              SubsuperscriptBox["m", "3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["t", "3"], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["t", "2"], " ", 
                 SubsuperscriptBox["m", "4", "2"]}], "+", 
                RowBox[{"15", " ", "t", " ", 
                 SubsuperscriptBox["m", "4", "4"]}], "-", 
                RowBox[{"35", " ", 
                 SubsuperscriptBox["m", "4", "6"]}]}], ")"}]}], "+", 
             RowBox[{"45", " ", 
              SubsuperscriptBox["m", "2", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "t", " ", 
                 SubsuperscriptBox["m", "3", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"t", "-", 
                   RowBox[{"7", " ", 
                    SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}], "+", 
                RowBox[{"7", " ", 
                 SubsuperscriptBox["m", "3", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"t", "-", 
                   RowBox[{"3", " ", 
                    SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}], "-", 
                RowBox[{
                 SuperscriptBox["t", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"t", "+", 
                   RowBox[{"5", " ", 
                    SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}]}], ")"}]}], 
             "-", 
             RowBox[{"3", " ", 
              SubsuperscriptBox["m", "3", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["t", "3"], "+", 
                RowBox[{"15", " ", 
                 SubsuperscriptBox["m", "4", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["t", "2"], "-", 
                   RowBox[{"7", " ", "t", " ", 
                    SubsuperscriptBox["m", "4", "2"]}], "+", 
                   RowBox[{"7", " ", 
                    SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}]}], ")"}]}], 
             "+", 
             RowBox[{"3", " ", 
              SubsuperscriptBox["m", "2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "t", " ", 
                 SubsuperscriptBox["m", "3", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["t", "2"], "+", 
                   RowBox[{"10", " ", "t", " ", 
                    SubsuperscriptBox["m", "4", "2"]}], "-", 
                   RowBox[{"35", " ", 
                    SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["t", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["t", "2"], "+", 
                   RowBox[{"2", " ", "t", " ", 
                    SubsuperscriptBox["m", "4", "2"]}], "+", 
                   RowBox[{"5", " ", 
                    SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}], "+", 
                RowBox[{"15", " ", 
                 SubsuperscriptBox["m", "3", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["t", "2"], "-", 
                   RowBox[{"14", " ", "t", " ", 
                    SubsuperscriptBox["m", "4", "2"]}], "+", 
                   RowBox[{"21", " ", 
                    SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{"6", " ", 
           SubsuperscriptBox["m", "1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              SubsuperscriptBox["m", "2", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"7", " ", 
                 SuperscriptBox["t", "3"]}], "+", 
                RowBox[{"15", " ", 
                 SuperscriptBox["t", "2"], " ", 
                 SubsuperscriptBox["m", "3", "2"]}], "+", 
                RowBox[{"21", " ", "t", " ", 
                 SubsuperscriptBox["m", "3", "4"]}], "+", 
                RowBox[{"21", " ", 
                 SubsuperscriptBox["m", "3", "6"]}]}], ")"}]}], "-", 
             RowBox[{
              SubsuperscriptBox["m", "2", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"t", " ", 
                 RowBox[{"(", 
                  RowBox[{"t", "-", 
                   RowBox[{"5", " ", 
                    SubsuperscriptBox["m", "3", "2"]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5", " ", 
                    SuperscriptBox["t", "2"]}], "+", 
                   RowBox[{"16", " ", "t", " ", 
                    SubsuperscriptBox["m", "3", "2"]}], "+", 
                   RowBox[{"35", " ", 
                    SubsuperscriptBox["m", "3", "4"]}]}], ")"}]}], "+", 
                RowBox[{"15", " ", 
                 RowBox[{"(", 
                  RowBox[{"t", "+", 
                   RowBox[{"3", " ", 
                    SubsuperscriptBox["m", "3", "2"]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["t", "2"], "+", 
                   RowBox[{"7", " ", 
                    SubsuperscriptBox["m", "3", "4"]}]}], ")"}], " ", 
                 SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SubsuperscriptBox["m", "2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["t", "5"]}], "+", 
                RowBox[{
                 SuperscriptBox["t", "2"], " ", 
                 SubsuperscriptBox["m", "3", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["t", "2"], "-", 
                   RowBox[{"9", " ", "t", " ", 
                    SubsuperscriptBox["m", "3", "2"]}], "+", 
                   RowBox[{"75", " ", 
                    SubsuperscriptBox["m", "3", "4"]}]}], ")"}]}], "-", 
                RowBox[{"2", " ", "t", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"t", "-", 
                    RowBox[{"5", " ", 
                    SubsuperscriptBox["m", "3", "2"]}]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"t", "+", 
                   RowBox[{"7", " ", 
                    SubsuperscriptBox["m", "3", "2"]}]}], ")"}], " ", 
                 SubsuperscriptBox["m", "4", "2"]}], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["t", "3"], "+", 
                   RowBox[{"5", " ", 
                    SubsuperscriptBox["m", "3", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["t", "2"], "+", 
                    RowBox[{"7", " ", "t", " ", 
                    SubsuperscriptBox["m", "3", "2"]}], "-", 
                    RowBox[{"21", " ", 
                    SubsuperscriptBox["m", "3", "4"]}]}], ")"}]}]}], ")"}], 
                 " ", 
                 SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"t", "-", 
                SubsuperscriptBox["m", "4", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "t", " ", 
                 SubsuperscriptBox["m", "3", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["t", "2"], "+", 
                   RowBox[{"10", " ", "t", " ", 
                    SubsuperscriptBox["m", "4", "2"]}], "-", 
                   RowBox[{"35", " ", 
                    SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["t", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5", " ", 
                    SuperscriptBox["t", "2"]}], "+", 
                   RowBox[{"2", " ", "t", " ", 
                    SubsuperscriptBox["m", "4", "2"]}], "+", 
                   SubsuperscriptBox["m", "4", "4"]}], ")"}]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["t", "2"], " ", 
                 SubsuperscriptBox["m", "3", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["t", "2"], "+", 
                   RowBox[{"2", " ", "t", " ", 
                    SubsuperscriptBox["m", "4", "2"]}], "+", 
                   RowBox[{"5", " ", 
                    SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}], "+", 
                RowBox[{"5", " ", 
                 SubsuperscriptBox["m", "3", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["t", "2"], "-", 
                   RowBox[{"14", " ", "t", " ", 
                    SubsuperscriptBox["m", "4", "2"]}], "+", 
                   RowBox[{"21", " ", 
                    SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}]}]}], ",", 
     RowBox[{"k3T", "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["s", 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"-", "t"}]]}]]}], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"t", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "t"}], "+", 
            SubsuperscriptBox["m", "3", "2"]}], ")"}]}], "-", 
         RowBox[{
          SubsuperscriptBox["m", "2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"t", "+", 
            SubsuperscriptBox["m", "3", "2"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "t"}], "+", 
            SubsuperscriptBox["m", "3", "2"]}], ")"}], " ", 
          SubsuperscriptBox["m", "4", "2"]}], "+", 
         RowBox[{
          SubsuperscriptBox["m", "1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"t", "+", 
            SubsuperscriptBox["m", "2", "2"], "-", 
            SubsuperscriptBox["m", "4", "2"]}], ")"}]}]}], 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "t"}], ")"}], 
          RowBox[{"3", "/", "2"}]]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"t", "-", 
            SubsuperscriptBox["m", "1", "2"], "+", 
            SubsuperscriptBox["m", "3", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["t", "2"], "-", 
           RowBox[{"3", " ", 
            SubsuperscriptBox["m", "2", "4"]}], "+", 
           RowBox[{"2", " ", "t", " ", 
            SubsuperscriptBox["m", "4", "2"]}], "-", 
           RowBox[{"3", " ", 
            SubsuperscriptBox["m", "4", "4"]}], "+", 
           RowBox[{"2", " ", 
            SubsuperscriptBox["m", "2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"t", "+", 
              RowBox[{"3", " ", 
               SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}]}], ")"}]}], 
        RowBox[{"16", " ", "s", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "t"}], ")"}], 
          RowBox[{"5", "/", "2"}]]}]], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"32", " ", 
          SuperscriptBox["s", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "t"}], ")"}], 
           RowBox[{"7", "/", "2"}]]}]], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"t", "-", 
           SubsuperscriptBox["m", "1", "2"], "+", 
           SubsuperscriptBox["m", "3", "2"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SubsuperscriptBox["m", "2", "6"], " ", 
           RowBox[{"(", 
            RowBox[{"t", "+", 
             SubsuperscriptBox["m", "3", "2"]}], ")"}]}], "+", 
          RowBox[{
           SubsuperscriptBox["m", "2", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["t", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "t"}], "-", 
                SubsuperscriptBox["m", "3", "2"]}], ")"}]}], "+", 
             RowBox[{"2", " ", "t", " ", 
              RowBox[{"(", 
               RowBox[{"t", "-", 
                RowBox[{"3", " ", 
                 SubsuperscriptBox["m", "3", "2"]}]}], ")"}], " ", 
              SubsuperscriptBox["m", "4", "2"]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"t", "+", 
                RowBox[{"5", " ", 
                 SubsuperscriptBox["m", "3", "2"]}]}], ")"}], " ", 
              SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}], "+", 
          RowBox[{
           SubsuperscriptBox["m", "1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"t", "-", 
                  SubsuperscriptBox["m", "2", "2"]}], ")"}], "2"]}], " ", 
              RowBox[{"(", 
               RowBox[{"t", "+", 
                RowBox[{"5", " ", 
                 SubsuperscriptBox["m", "2", "2"]}]}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["t", "2"], "+", 
                RowBox[{"6", " ", "t", " ", 
                 SubsuperscriptBox["m", "2", "2"]}], "-", 
                RowBox[{"15", " ", 
                 SubsuperscriptBox["m", "2", "4"]}]}], ")"}], " ", 
              SubsuperscriptBox["m", "4", "2"]}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"t", "+", 
                RowBox[{"5", " ", 
                 SubsuperscriptBox["m", "2", "2"]}]}], ")"}], " ", 
              SubsuperscriptBox["m", "4", "4"]}], "+", 
             RowBox[{"5", " ", 
              SubsuperscriptBox["m", "4", "6"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"t", "-", 
              SubsuperscriptBox["m", "4", "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"t", " ", 
              RowBox[{"(", 
               RowBox[{"t", "+", 
                SubsuperscriptBox["m", "4", "2"]}], ")"}]}], "-", 
             RowBox[{
              SubsuperscriptBox["m", "3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"t", "+", 
                RowBox[{"5", " ", 
                 SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}]}], ")"}]}], 
          "-", 
          RowBox[{"3", " ", 
           SubsuperscriptBox["m", "2", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "t", " ", 
              RowBox[{"(", 
               RowBox[{"t", "+", 
                SubsuperscriptBox["m", "4", "2"]}], ")"}]}], "+", 
             RowBox[{
              SubsuperscriptBox["m", "3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"t", "+", 
                RowBox[{"5", " ", 
                 SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"256", " ", 
          SuperscriptBox["s", "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "t"}], ")"}], 
           RowBox[{"9", "/", "2"}]]}]], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"t", "-", 
           SubsuperscriptBox["m", "1", "2"], "+", 
           SubsuperscriptBox["m", "3", "2"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "35"}], " ", 
           SubsuperscriptBox["m", "2", "8"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"t", "+", 
              SubsuperscriptBox["m", "3", "2"]}], ")"}], "2"]}], "+", 
          RowBox[{
           SubsuperscriptBox["m", "1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"t", "-", 
                 SubsuperscriptBox["m", "2", "2"]}], ")"}], "3"], " ", 
              RowBox[{"(", 
               RowBox[{"t", "+", 
                RowBox[{"7", " ", 
                 SubsuperscriptBox["m", "2", "2"]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["t", "3"], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["t", "2"], " ", 
                 SubsuperscriptBox["m", "2", "2"]}], "-", 
                RowBox[{"45", " ", "t", " ", 
                 SubsuperscriptBox["m", "2", "4"]}], "+", 
                RowBox[{"35", " ", 
                 SubsuperscriptBox["m", "2", "6"]}]}], ")"}], " ", 
              SubsuperscriptBox["m", "4", "2"]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["t", "2"], "+", 
                RowBox[{"10", " ", "t", " ", 
                 SubsuperscriptBox["m", "2", "2"]}], "-", 
                RowBox[{"35", " ", 
                 SubsuperscriptBox["m", "2", "4"]}]}], ")"}], " ", 
              SubsuperscriptBox["m", "4", "4"]}], "+", 
             RowBox[{"20", " ", 
              RowBox[{"(", 
               RowBox[{"t", "+", 
                RowBox[{"7", " ", 
                 SubsuperscriptBox["m", "2", "2"]}]}], ")"}], " ", 
              SubsuperscriptBox["m", "4", "6"]}], "-", 
             RowBox[{"35", " ", 
              SubsuperscriptBox["m", "4", "8"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SubsuperscriptBox["m", "1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"t", "-", 
                 SubsuperscriptBox["m", "2", "2"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"10", " ", "t", " ", 
                 SubsuperscriptBox["m", "2", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", "t"}], "+", 
                   SubsuperscriptBox["m", "3", "2"]}], ")"}]}], "+", 
                RowBox[{"35", " ", 
                 SubsuperscriptBox["m", "2", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"t", "+", 
                   SubsuperscriptBox["m", "3", "2"]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["t", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "5"}], " ", "t"}], "+", 
                   RowBox[{"3", " ", 
                    SubsuperscriptBox["m", "3", "2"]}]}], ")"}]}]}], ")"}]}], 
             "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["t", "2"], " ", 
                 SubsuperscriptBox["m", "2", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "t"}], "+", 
                   SubsuperscriptBox["m", "3", "2"]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["t", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"t", "+", 
                   SubsuperscriptBox["m", "3", "2"]}], ")"}]}], "+", 
                RowBox[{"3", " ", "t", " ", 
                 SubsuperscriptBox["m", "2", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"9", " ", "t"}], "+", 
                   RowBox[{"5", " ", 
                    SubsuperscriptBox["m", "3", "2"]}]}], ")"}]}], "-", 
                RowBox[{"5", " ", 
                 SubsuperscriptBox["m", "2", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5", " ", "t"}], "+", 
                   RowBox[{"7", " ", 
                    SubsuperscriptBox["m", "3", "2"]}]}], ")"}]}]}], ")"}], 
              " ", 
              SubsuperscriptBox["m", "4", "2"]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "6"}], " ", "t", " ", 
                 SubsuperscriptBox["m", "2", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"t", "-", 
                   RowBox[{"5", " ", 
                    SubsuperscriptBox["m", "3", "2"]}]}], ")"}]}], "+", 
                RowBox[{"15", " ", 
                 SubsuperscriptBox["m", "2", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", "t"}], "+", 
                   RowBox[{"7", " ", 
                    SubsuperscriptBox["m", "3", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["t", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"t", "+", 
                   RowBox[{"9", " ", 
                    SubsuperscriptBox["m", "3", "2"]}]}], ")"}]}]}], ")"}], 
              " ", 
              SubsuperscriptBox["m", "4", "4"]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"t", " ", 
                 RowBox[{"(", 
                  RowBox[{"t", "-", 
                   RowBox[{"15", " ", 
                    SubsuperscriptBox["m", "3", "2"]}]}], ")"}]}], "-", 
                RowBox[{"5", " ", 
                 SubsuperscriptBox["m", "2", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"t", "+", 
                   RowBox[{"7", " ", 
                    SubsuperscriptBox["m", "3", "2"]}]}], ")"}]}]}], ")"}], 
              " ", 
              SubsuperscriptBox["m", "4", "6"]}], "-", 
             RowBox[{"5", " ", 
              RowBox[{"(", 
               RowBox[{"t", "-", 
                RowBox[{"7", " ", 
                 SubsuperscriptBox["m", "3", "2"]}]}], ")"}], " ", 
              SubsuperscriptBox["m", "4", "8"]}]}], ")"}]}], "+", 
          RowBox[{"20", " ", 
           SubsuperscriptBox["m", "2", "6"], " ", 
           RowBox[{"(", 
            RowBox[{"t", "+", 
             SubsuperscriptBox["m", "3", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"t", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", "t"}], "+", 
                RowBox[{"3", " ", 
                 SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SubsuperscriptBox["m", "3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"t", "+", 
                RowBox[{"7", " ", 
                 SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"t", "-", 
              SubsuperscriptBox["m", "4", "2"]}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["t", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", "t"}], "+", 
                RowBox[{"3", " ", 
                 SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", "t", " ", 
              SubsuperscriptBox["m", "3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "t"}], "+", 
                RowBox[{"5", " ", 
                 SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}], "+", 
             RowBox[{"5", " ", 
              SubsuperscriptBox["m", "3", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"t", "+", 
                RowBox[{"7", " ", 
                 SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{"6", " ", 
           SubsuperscriptBox["m", "2", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubsuperscriptBox["m", "3", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["t", "2"], "+", 
                RowBox[{"10", " ", "t", " ", 
                 SubsuperscriptBox["m", "4", "2"]}], "-", 
                RowBox[{"35", " ", 
                 SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["t", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", 
                 SuperscriptBox["t", "2"]}], "+", 
                RowBox[{"2", " ", "t", " ", 
                 SubsuperscriptBox["m", "4", "2"]}], "+", 
                SubsuperscriptBox["m", "4", "4"]}], ")"}]}], "-", 
             RowBox[{"6", " ", "t", " ", 
              SubsuperscriptBox["m", "3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["t", "2"], "+", 
                RowBox[{"2", " ", "t", " ", 
                 SubsuperscriptBox["m", "4", "2"]}], "+", 
                RowBox[{"5", " ", 
                 SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{"4", " ", 
           SubsuperscriptBox["m", "2", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"t", "-", 
             SubsuperscriptBox["m", "4", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubsuperscriptBox["m", "3", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["t", "2"], "+", 
                RowBox[{"10", " ", "t", " ", 
                 SubsuperscriptBox["m", "4", "2"]}], "-", 
                RowBox[{"35", " ", 
                 SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["t", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", 
                 SuperscriptBox["t", "2"]}], "+", 
                RowBox[{"2", " ", "t", " ", 
                 SubsuperscriptBox["m", "4", "2"]}], "+", 
                SubsuperscriptBox["m", "4", "4"]}], ")"}]}], "-", 
             RowBox[{"2", " ", "t", " ", 
              SubsuperscriptBox["m", "3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["t", "2"], "+", 
                RowBox[{"2", " ", "t", " ", 
                 SubsuperscriptBox["m", "4", "2"]}], "+", 
                RowBox[{"5", " ", 
                 SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"2048", " ", 
          SuperscriptBox["s", "5"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "t"}], ")"}], 
           RowBox[{"13", "/", "2"}]]}]], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"t", "-", 
           SubsuperscriptBox["m", "1", "2"], "+", 
           SubsuperscriptBox["m", "3", "2"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "231"}], " ", 
           SubsuperscriptBox["m", "2", "12"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"t", "+", 
              SubsuperscriptBox["m", "3", "2"]}], ")"}], "4"]}], "-", 
          RowBox[{"35", " ", 
           SubsuperscriptBox["m", "2", "8"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"t", "+", 
              SubsuperscriptBox["m", "3", "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["t", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"63", " ", 
                 SuperscriptBox["t", "2"]}], "+", 
                RowBox[{"14", " ", "t", " ", 
                 SubsuperscriptBox["m", "3", "2"]}], "-", 
                SubsuperscriptBox["m", "3", "4"]}], ")"}]}], "+", 
             RowBox[{"2", " ", "t", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"7", " ", 
                 SuperscriptBox["t", "2"]}], "+", 
                RowBox[{"46", " ", "t", " ", 
                 SubsuperscriptBox["m", "3", "2"]}], "-", 
                RowBox[{"9", " ", 
                 SubsuperscriptBox["m", "3", "4"]}]}], ")"}], " ", 
              SubsuperscriptBox["m", "4", "2"]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["t", "2"], "+", 
                RowBox[{"18", " ", "t", " ", 
                 SubsuperscriptBox["m", "3", "2"]}], "+", 
                RowBox[{"33", " ", 
                 SubsuperscriptBox["m", "3", "4"]}]}], ")"}], " ", 
              SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}], "+", 
          RowBox[{
           SubsuperscriptBox["m", "1", "8"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"21", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"t", "-", 
                 SubsuperscriptBox["m", "2", "2"]}], ")"}], "5"], " ", 
              RowBox[{"(", 
               RowBox[{"t", "+", 
                RowBox[{"11", " ", 
                 SubsuperscriptBox["m", "2", "2"]}]}], ")"}]}], "+", 
             RowBox[{"14", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"t", "-", 
                 SubsuperscriptBox["m", "2", "2"]}], ")"}], "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["t", "2"], "+", 
                RowBox[{"18", " ", "t", " ", 
                 SubsuperscriptBox["m", "2", "2"]}], "-", 
                RowBox[{"99", " ", 
                 SubsuperscriptBox["m", "2", "4"]}]}], ")"}], " ", 
              SubsuperscriptBox["m", "4", "2"]}], "+", 
             RowBox[{"15", " ", 
              RowBox[{"(", 
               RowBox[{"t", "-", 
                SubsuperscriptBox["m", "2", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["t", "3"], "+", 
                RowBox[{"21", " ", 
                 SubsuperscriptBox["m", "2", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["t", "2"], "-", 
                   RowBox[{"9", " ", "t", " ", 
                    SubsuperscriptBox["m", "2", "2"]}], "+", 
                   RowBox[{"11", " ", 
                    SubsuperscriptBox["m", "2", "4"]}]}], ")"}]}]}], ")"}], 
              " ", 
              SubsuperscriptBox["m", "4", "4"]}], "+", 
             RowBox[{"20", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["t", "3"], "+", 
                RowBox[{"21", " ", 
                 SubsuperscriptBox["m", "2", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["t", "2"], "-", 
                   RowBox[{"9", " ", "t", " ", 
                    SubsuperscriptBox["m", "2", "2"]}], "+", 
                   RowBox[{"11", " ", 
                    SubsuperscriptBox["m", "2", "4"]}]}], ")"}]}]}], ")"}], 
              " ", 
              SubsuperscriptBox["m", "4", "6"]}], "+", 
             RowBox[{"35", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["t", "2"], "+", 
                RowBox[{"18", " ", "t", " ", 
                 SubsuperscriptBox["m", "2", "2"]}], "-", 
                RowBox[{"99", " ", 
                 SubsuperscriptBox["m", "2", "4"]}]}], ")"}], " ", 
              SubsuperscriptBox["m", "4", "8"]}], "+", 
             RowBox[{"126", " ", 
              RowBox[{"(", 
               RowBox[{"t", "+", 
                RowBox[{"11", " ", 
                 SubsuperscriptBox["m", "2", "2"]}]}], ")"}], " ", 
              SubsuperscriptBox["m", "4", "10"]}], "-", 
             RowBox[{"231", " ", 
              SubsuperscriptBox["m", "4", "12"]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SubsuperscriptBox["m", "1", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"t", "-", 
                 SubsuperscriptBox["m", "2", "2"]}], ")"}], "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", "t", " ", 
                 SubsuperscriptBox["m", "2", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "5"}], " ", "t"}], "+", 
                   SubsuperscriptBox["m", "3", "2"]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["t", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", "t"}], "+", 
                   SubsuperscriptBox["m", "3", "2"]}], ")"}]}], "+", 
                RowBox[{"33", " ", 
                 SubsuperscriptBox["m", "2", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"t", "+", 
                   SubsuperscriptBox["m", "3", "2"]}], ")"}]}]}], ")"}]}], 
             "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"t", "-", 
                 SubsuperscriptBox["m", "2", "2"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"7", " ", "t", " ", 
                 RowBox[{"(", 
                  RowBox[{"t", "-", 
                   SubsuperscriptBox["m", "2", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["t", "2"], "-", 
                   RowBox[{"2", " ", "t", " ", 
                    SubsuperscriptBox["m", "2", "2"]}], "+", 
                   RowBox[{"81", " ", 
                    SubsuperscriptBox["m", "2", "4"]}]}], ")"}]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["t", "3"], "+", 
                   RowBox[{"7", " ", 
                    SubsuperscriptBox["m", "2", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["t", "2"], "+", 
                    RowBox[{"9", " ", "t", " ", 
                    SubsuperscriptBox["m", "2", "2"]}], "-", 
                    RowBox[{"33", " ", 
                    SubsuperscriptBox["m", "2", "4"]}]}], ")"}]}]}], ")"}], 
                 " ", 
                 SubsuperscriptBox["m", "3", "2"]}]}], ")"}], " ", 
              SubsuperscriptBox["m", "4", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"60", " ", 
                 SuperscriptBox["t", "3"], " ", 
                 SubsuperscriptBox["m", "2", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "t"}], "+", 
                   SubsuperscriptBox["m", "3", "2"]}], ")"}]}], "+", 
                RowBox[{"90", " ", 
                 SuperscriptBox["t", "2"], " ", 
                 SubsuperscriptBox["m", "2", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"15", " ", "t"}], "+", 
                   RowBox[{"7", " ", 
                    SubsuperscriptBox["m", "3", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["t", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5", " ", "t"}], "+", 
                   RowBox[{"9", " ", 
                    SubsuperscriptBox["m", "3", "2"]}]}], ")"}]}], "+", 
                RowBox[{"315", " ", 
                 SubsuperscriptBox["m", "2", "8"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"7", " ", "t"}], "+", 
                   RowBox[{"11", " ", 
                    SubsuperscriptBox["m", "3", "2"]}]}], ")"}]}], "-", 
                RowBox[{"140", " ", "t", " ", 
                 SubsuperscriptBox["m", "2", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"25", " ", "t"}], "+", 
                   RowBox[{"27", " ", 
                    SubsuperscriptBox["m", "3", "2"]}]}], ")"}]}]}], ")"}], 
              " ", 
              SubsuperscriptBox["m", "4", "4"]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["t", "4"], "+", 
                RowBox[{"5", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["t", "3"], " ", 
                    SubsuperscriptBox["m", "3", "2"]}], "+", 
                   RowBox[{"63", " ", "t", " ", 
                    SubsuperscriptBox["m", "2", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"t", "+", 
                    SubsuperscriptBox["m", "3", "2"]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["t", "2"], " ", 
                    SubsuperscriptBox["m", "2", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", "t"}], "+", 
                    RowBox[{"7", " ", 
                    SubsuperscriptBox["m", "3", "2"]}]}], ")"}]}], "-", 
                   RowBox[{"21", " ", 
                    SubsuperscriptBox["m", "2", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", "t"}], "+", 
                    RowBox[{"11", " ", 
                    SubsuperscriptBox["m", "3", "2"]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}], " ", 
              SubsuperscriptBox["m", "4", "6"]}], "+", 
             RowBox[{"5", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["t", "3"], "+", 
                RowBox[{"7", " ", "t", " ", 
                 SubsuperscriptBox["m", "2", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "t"}], "+", 
                   RowBox[{"27", " ", 
                    SubsuperscriptBox["m", "2", "2"]}]}], ")"}]}], "+", 
                RowBox[{"21", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["t", "2"], "+", 
                   RowBox[{"6", " ", "t", " ", 
                    SubsuperscriptBox["m", "2", "2"]}], "+", 
                   RowBox[{"33", " ", 
                    SubsuperscriptBox["m", "2", "4"]}]}], ")"}], " ", 
                 SubsuperscriptBox["m", "3", "2"]}]}], ")"}], " ", 
              SubsuperscriptBox["m", "4", "8"]}], "+", 
             RowBox[{"14", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"t", " ", 
                 RowBox[{"(", 
                  RowBox[{"t", "-", 
                   RowBox[{"27", " ", 
                    SubsuperscriptBox["m", "3", "2"]}]}], ")"}]}], "-", 
                RowBox[{"9", " ", 
                 SubsuperscriptBox["m", "2", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"t", "+", 
                   RowBox[{"11", " ", 
                    SubsuperscriptBox["m", "3", "2"]}]}], ")"}]}]}], ")"}], 
              " ", 
              SubsuperscriptBox["m", "4", "10"]}], "-", 
             RowBox[{"21", " ", 
              RowBox[{"(", 
               RowBox[{"t", "-", 
                RowBox[{"11", " ", 
                 SubsuperscriptBox["m", "3", "2"]}]}], ")"}], " ", 
              SubsuperscriptBox["m", "4", "12"]}]}], ")"}]}], "+", 
          RowBox[{"6", " ", 
           SubsuperscriptBox["m", "1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"t", "-", 
                 SubsuperscriptBox["m", "2", "2"]}], ")"}], "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"21", " ", 
                 SuperscriptBox["t", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"t", "-", 
                    SubsuperscriptBox["m", "2", "2"]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"t", "+", 
                   RowBox[{"11", " ", 
                    SubsuperscriptBox["m", "2", "2"]}]}], ")"}]}], "-", 
                RowBox[{"14", " ", "t", " ", 
                 RowBox[{"(", 
                  RowBox[{"t", "-", 
                   SubsuperscriptBox["m", "2", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["t", "2"], "+", 
                   RowBox[{"6", " ", "t", " ", 
                    SubsuperscriptBox["m", "2", "2"]}], "+", 
                   RowBox[{"33", " ", 
                    SubsuperscriptBox["m", "2", "4"]}]}], ")"}], " ", 
                 SubsuperscriptBox["m", "3", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5", " ", 
                    SuperscriptBox["t", "3"]}], "+", 
                   RowBox[{"21", " ", 
                    SubsuperscriptBox["m", "2", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["t", "2"], "+", 
                    RowBox[{"3", " ", "t", " ", 
                    SubsuperscriptBox["m", "2", "2"]}], "+", 
                    RowBox[{"11", " ", 
                    SubsuperscriptBox["m", "2", "4"]}]}], ")"}]}]}], ")"}], 
                 " ", 
                 SubsuperscriptBox["m", "3", "4"]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"t", "-", 
                SubsuperscriptBox["m", "2", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"7", " ", 
                 SuperscriptBox["t", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"t", "-", 
                    SubsuperscriptBox["m", "2", "2"]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["t", "2"]}], "+", 
                   RowBox[{"14", " ", "t", " ", 
                    SubsuperscriptBox["m", "2", "2"]}], "+", 
                   RowBox[{"63", " ", 
                    SubsuperscriptBox["m", "2", "4"]}]}], ")"}]}], "-", 
                RowBox[{"2", " ", "t", " ", 
                 RowBox[{"(", 
                  RowBox[{"t", "-", 
                   SubsuperscriptBox["m", "2", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["t", "3"]}], "+", 
                   RowBox[{
                    SuperscriptBox["t", "2"], " ", 
                    SubsuperscriptBox["m", "2", "2"]}], "-", 
                   RowBox[{"91", " ", "t", " ", 
                    SubsuperscriptBox["m", "2", "4"]}], "+", 
                   RowBox[{"567", " ", 
                    SubsuperscriptBox["m", "2", "6"]}]}], ")"}], " ", 
                 SubsuperscriptBox["m", "3", "2"]}], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["t", "4"], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["t", "3"], " ", 
                    SubsuperscriptBox["m", "2", "2"]}], "+", 
                   RowBox[{"14", " ", 
                    SuperscriptBox["t", "2"], " ", 
                    SubsuperscriptBox["m", "2", "4"]}], "+", 
                   RowBox[{"84", " ", "t", " ", 
                    SubsuperscriptBox["m", "2", "6"]}], "-", 
                   RowBox[{"231", " ", 
                    SubsuperscriptBox["m", "2", "8"]}]}], ")"}], " ", 
                 SubsuperscriptBox["m", "3", "4"]}]}], ")"}], " ", 
              SubsuperscriptBox["m", "4", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", 
                 SuperscriptBox["t", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"t", "-", 
                   SubsuperscriptBox["m", "2", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["t", "3"]}], "-", 
                   RowBox[{
                    SuperscriptBox["t", "2"], " ", 
                    SubsuperscriptBox["m", "2", "2"]}], "-", 
                   RowBox[{"55", " ", "t", " ", 
                    SubsuperscriptBox["m", "2", "4"]}], "+", 
                   RowBox[{"245", " ", 
                    SubsuperscriptBox["m", "2", "6"]}]}], ")"}]}], "+", 
                RowBox[{"6", " ", "t", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["t", "4"], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["t", "3"], " ", 
                    SubsuperscriptBox["m", "2", "2"]}], "-", 
                   RowBox[{"90", " ", 
                    SuperscriptBox["t", "2"], " ", 
                    SubsuperscriptBox["m", "2", "4"]}], "+", 
                   RowBox[{"700", " ", "t", " ", 
                    SubsuperscriptBox["m", "2", "6"]}], "-", 
                   RowBox[{"735", " ", 
                    SubsuperscriptBox["m", "2", "8"]}]}], ")"}], " ", 
                 SubsuperscriptBox["m", "3", "2"]}], "+", 
                RowBox[{"15", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["t", "4"], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["t", "3"], " ", 
                    SubsuperscriptBox["m", "2", "2"]}], "+", 
                   RowBox[{"14", " ", 
                    SuperscriptBox["t", "2"], " ", 
                    SubsuperscriptBox["m", "2", "4"]}], "+", 
                   RowBox[{"84", " ", "t", " ", 
                    SubsuperscriptBox["m", "2", "6"]}], "-", 
                   RowBox[{"231", " ", 
                    SubsuperscriptBox["m", "2", "8"]}]}], ")"}], " ", 
                 SubsuperscriptBox["m", "3", "4"]}]}], ")"}], " ", 
              SubsuperscriptBox["m", "4", "4"]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["t", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"t", "-", 
                    RowBox[{"5", " ", 
                    SubsuperscriptBox["m", "2", "2"]}]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"t", "+", 
                   RowBox[{"7", " ", 
                    SubsuperscriptBox["m", "2", "2"]}]}], ")"}]}], "+", 
                RowBox[{"2", " ", "t", " ", 
                 RowBox[{"(", 
                  RowBox[{"t", "-", 
                   RowBox[{"5", " ", 
                    SubsuperscriptBox["m", "2", "2"]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["t", "2"], "-", 
                   RowBox[{"105", " ", 
                    SubsuperscriptBox["m", "2", "4"]}]}], ")"}], " ", 
                 SubsuperscriptBox["m", "3", "2"]}], "+", 
                RowBox[{"5", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5", " ", 
                    SuperscriptBox["t", "3"]}], "+", 
                   RowBox[{"21", " ", 
                    SubsuperscriptBox["m", "2", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["t", "2"], "+", 
                    RowBox[{"3", " ", "t", " ", 
                    SubsuperscriptBox["m", "2", "2"]}], "+", 
                    RowBox[{"11", " ", 
                    SubsuperscriptBox["m", "2", "4"]}]}], ")"}]}]}], ")"}], 
                 " ", 
                 SubsuperscriptBox["m", "3", "4"]}]}], ")"}], " ", 
              SubsuperscriptBox["m", "4", "6"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["t", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["t", "2"], "+", 
                   RowBox[{"10", " ", "t", " ", 
                    SubsuperscriptBox["m", "3", "2"]}], "-", 
                   RowBox[{"175", " ", 
                    SubsuperscriptBox["m", "3", "4"]}]}], ")"}]}], "-", 
                RowBox[{"105", " ", 
                 SubsuperscriptBox["m", "2", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["t", "2"], "+", 
                   RowBox[{"18", " ", "t", " ", 
                    SubsuperscriptBox["m", "3", "2"]}], "+", 
                   RowBox[{"33", " ", 
                    SubsuperscriptBox["m", "3", "4"]}]}], ")"}]}], "-", 
                RowBox[{"10", " ", "t", " ", 
                 SubsuperscriptBox["m", "2", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["t", "2"], "+", 
                   RowBox[{"14", " ", "t", " ", 
                    SubsuperscriptBox["m", "3", "2"]}], "+", 
                   RowBox[{"189", " ", 
                    SubsuperscriptBox["m", "3", "4"]}]}], ")"}]}]}], ")"}], 
              " ", 
              SubsuperscriptBox["m", "4", "8"]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["t", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", "t"}], "-", 
                   RowBox[{"7", " ", 
                    SubsuperscriptBox["m", "2", "2"]}]}], ")"}]}], "-", 
                RowBox[{"42", " ", "t", " ", 
                 RowBox[{"(", 
                  RowBox[{"t", "-", 
                   RowBox[{"3", " ", 
                    SubsuperscriptBox["m", "2", "2"]}]}], ")"}], " ", 
                 SubsuperscriptBox["m", "3", "2"]}], "+", 
                RowBox[{"63", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5", " ", "t"}], "+", 
                   RowBox[{"11", " ", 
                    SubsuperscriptBox["m", "2", "2"]}]}], ")"}], " ", 
                 SubsuperscriptBox["m", "3", "4"]}]}], ")"}], " ", 
              SubsuperscriptBox["m", "4", "10"]}], "-", 
             RowBox[{"7", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["t", "2"], "-", 
                RowBox[{"6", " ", "t", " ", 
                 SubsuperscriptBox["m", "3", "2"]}], "+", 
                RowBox[{"33", " ", 
                 SubsuperscriptBox["m", "3", "4"]}]}], ")"}], " ", 
              SubsuperscriptBox["m", "4", "12"]}]}], ")"}]}], "+", 
          RowBox[{"126", " ", 
           SubsuperscriptBox["m", "2", "10"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"t", "+", 
              SubsuperscriptBox["m", "3", "2"]}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "t", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "t"}], "+", 
                SubsuperscriptBox["m", "4", "2"]}], ")"}]}], "+", 
             RowBox[{
              SubsuperscriptBox["m", "3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"t", "+", 
                RowBox[{"11", " ", 
                 SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"t", "-", 
              SubsuperscriptBox["m", "4", "2"]}], ")"}], "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7", " ", 
              SuperscriptBox["t", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "t"}], "+", 
                SubsuperscriptBox["m", "4", "2"]}], ")"}]}], "-", 
             RowBox[{"28", " ", "t", " ", 
              SubsuperscriptBox["m", "3", "6"], " ", 
              RowBox[{"(", 
               RowBox[{"t", "+", 
                RowBox[{"3", " ", 
                 SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["t", "3"], " ", 
              SubsuperscriptBox["m", "3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"7", " ", "t"}], "+", 
                RowBox[{"5", " ", 
                 SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["t", "2"], " ", 
              SubsuperscriptBox["m", "3", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", "t"}], "+", 
                RowBox[{"7", " ", 
                 SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}], "+", 
             RowBox[{"21", " ", 
              SubsuperscriptBox["m", "3", "8"], " ", 
              RowBox[{"(", 
               RowBox[{"t", "+", 
                RowBox[{"11", " ", 
                 SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{"2", " ", 
           SubsuperscriptBox["m", "2", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"t", "-", 
              SubsuperscriptBox["m", "4", "2"]}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7", " ", 
              SubsuperscriptBox["m", "3", "8"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["t", "2"], "+", 
                RowBox[{"18", " ", "t", " ", 
                 SubsuperscriptBox["m", "4", "2"]}], "-", 
                RowBox[{"99", " ", 
                 SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["t", "3"], " ", 
              SubsuperscriptBox["m", "3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"7", " ", 
                 SuperscriptBox["t", "2"]}], "+", 
                RowBox[{"6", " ", "t", " ", 
                 SubsuperscriptBox["m", "4", "2"]}], "+", 
                RowBox[{"3", " ", 
                 SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["t", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"63", " ", 
                 SuperscriptBox["t", "2"]}], "+", 
                RowBox[{"14", " ", "t", " ", 
                 SubsuperscriptBox["m", "4", "2"]}], "+", 
                RowBox[{"3", " ", 
                 SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["t", "2"], " ", 
              SubsuperscriptBox["m", "3", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["t", "2"]}], "+", 
                RowBox[{"6", " ", "t", " ", 
                 SubsuperscriptBox["m", "4", "2"]}], "+", 
                RowBox[{"7", " ", 
                 SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}], "-", 
             RowBox[{"4", " ", "t", " ", 
              SubsuperscriptBox["m", "3", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["t", "2"]}], "+", 
                RowBox[{"14", " ", "t", " ", 
                 SubsuperscriptBox["m", "4", "2"]}], "+", 
                RowBox[{"63", " ", 
                 SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{"20", " ", 
           SubsuperscriptBox["m", "2", "6"], " ", 
           RowBox[{"(", 
            RowBox[{"t", "+", 
             SubsuperscriptBox["m", "3", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"105", " ", 
              SuperscriptBox["t", "6"]}], "-", 
             RowBox[{
              SuperscriptBox["t", "3"], " ", 
              SubsuperscriptBox["m", "4", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"35", " ", 
                 SuperscriptBox["t", "2"]}], "+", 
                RowBox[{"5", " ", "t", " ", 
                 SubsuperscriptBox["m", "4", "2"]}], "+", 
                SubsuperscriptBox["m", "4", "4"]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["t", "2"], " ", 
              SubsuperscriptBox["m", "3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"35", " ", 
                 SuperscriptBox["t", "3"]}], "+", 
                RowBox[{"95", " ", 
                 SuperscriptBox["t", "2"], " ", 
                 SubsuperscriptBox["m", "4", "2"]}], "+", 
                RowBox[{"41", " ", "t", " ", 
                 SubsuperscriptBox["m", "4", "4"]}], "+", 
                RowBox[{"21", " ", 
                 SubsuperscriptBox["m", "4", "6"]}]}], ")"}]}], "+", 
             RowBox[{"t", " ", 
              SubsuperscriptBox["m", "3", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], " ", 
                 SuperscriptBox["t", "3"]}], "-", 
                RowBox[{"41", " ", 
                 SuperscriptBox["t", "2"], " ", 
                 SubsuperscriptBox["m", "4", "2"]}], "+", 
                RowBox[{"49", " ", "t", " ", 
                 SubsuperscriptBox["m", "4", "4"]}], "+", 
                RowBox[{"189", " ", 
                 SubsuperscriptBox["m", "4", "6"]}]}], ")"}]}], "+", 
             RowBox[{
              SubsuperscriptBox["m", "3", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["t", "3"], "+", 
                RowBox[{"21", " ", 
                 SubsuperscriptBox["m", "4", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["t", "2"], "-", 
                   RowBox[{"9", " ", "t", " ", 
                    SubsuperscriptBox["m", "4", "2"]}], "+", 
                   RowBox[{"11", " ", 
                    SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SubsuperscriptBox["m", "2", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              SuperscriptBox["t", "2"], " ", 
              SubsuperscriptBox["m", "3", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"t", "-", 
                SubsuperscriptBox["m", "4", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", 
                 SuperscriptBox["t", "3"]}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["t", "2"], " ", 
                 SubsuperscriptBox["m", "4", "2"]}], "+", 
                RowBox[{"15", " ", "t", " ", 
                 SubsuperscriptBox["m", "4", "4"]}], "+", 
                RowBox[{"35", " ", 
                 SubsuperscriptBox["m", "4", "6"]}]}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["t", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"105", " ", 
                 SuperscriptBox["t", "4"]}], "-", 
                RowBox[{"140", " ", 
                 SuperscriptBox["t", "3"], " ", 
                 SubsuperscriptBox["m", "4", "2"]}], "+", 
                RowBox[{"30", " ", 
                 SuperscriptBox["t", "2"], " ", 
                 SubsuperscriptBox["m", "4", "4"]}], "+", 
                RowBox[{"4", " ", "t", " ", 
                 SubsuperscriptBox["m", "4", "6"]}], "+", 
                SubsuperscriptBox["m", "4", "8"]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["t", "3"], " ", 
              SubsuperscriptBox["m", "3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "35"}], " ", 
                 SuperscriptBox["t", "4"]}], "+", 
                RowBox[{"20", " ", 
                 SuperscriptBox["t", "3"], " ", 
                 SubsuperscriptBox["m", "4", "2"]}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["t", "2"], " ", 
                 SubsuperscriptBox["m", "4", "4"]}], "+", 
                RowBox[{"4", " ", "t", " ", 
                 SubsuperscriptBox["m", "4", "6"]}], "+", 
                RowBox[{"5", " ", 
                 SubsuperscriptBox["m", "4", "8"]}]}], ")"}]}], "-", 
             RowBox[{"12", " ", "t", " ", 
              SubsuperscriptBox["m", "3", "6"], " ", 
              RowBox[{"(", 
               RowBox[{"t", "-", 
                SubsuperscriptBox["m", "4", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["t", "3"], "+", 
                RowBox[{"5", " ", 
                 SubsuperscriptBox["m", "4", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["t", "2"], "+", 
                   RowBox[{"7", " ", "t", " ", 
                    SubsuperscriptBox["m", "4", "2"]}], "-", 
                   RowBox[{"21", " ", 
                    SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}]}], ")"}]}], 
             "+", 
             RowBox[{"5", " ", 
              SubsuperscriptBox["m", "3", "8"], " ", 
              RowBox[{"(", 
               RowBox[{"t", "-", 
                SubsuperscriptBox["m", "4", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["t", "3"], "+", 
                RowBox[{"21", " ", 
                 SubsuperscriptBox["m", "4", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["t", "2"], "-", 
                   RowBox[{"9", " ", "t", " ", 
                    SubsuperscriptBox["m", "4", "2"]}], "+", 
                   RowBox[{"11", " ", 
                    SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], "-", 
          RowBox[{"4", " ", 
           SubsuperscriptBox["m", "1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "231"}], " ", 
              SubsuperscriptBox["m", "2", "12"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"t", "+", 
                 SubsuperscriptBox["m", "3", "2"]}], ")"}], "3"]}], "+", 
             RowBox[{"126", " ", 
              SubsuperscriptBox["m", "2", "10"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"t", "+", 
                 SubsuperscriptBox["m", "3", "2"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "t", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", "t"}], "+", 
                   SubsuperscriptBox["m", "3", "2"]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5", " ", "t"}], "+", 
                   RowBox[{"11", " ", 
                    SubsuperscriptBox["m", "3", "2"]}]}], ")"}], " ", 
                 SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SubsuperscriptBox["m", "2", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["t", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"105", " ", 
                    SuperscriptBox["t", "3"]}], "+", 
                   RowBox[{"35", " ", 
                    SuperscriptBox["t", "2"], " ", 
                    SubsuperscriptBox["m", "3", "2"]}], "-", 
                   RowBox[{"5", " ", "t", " ", 
                    SubsuperscriptBox["m", "3", "4"]}], "+", 
                   SubsuperscriptBox["m", "3", "6"]}], ")"}]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["t", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"35", " ", 
                    SuperscriptBox["t", "3"]}], "-", 
                   RowBox[{"15", " ", 
                    SuperscriptBox["t", "2"], " ", 
                    SubsuperscriptBox["m", "3", "2"]}], "+", 
                   RowBox[{"9", " ", "t", " ", 
                    SubsuperscriptBox["m", "3", "4"]}], "-", 
                   RowBox[{"5", " ", 
                    SubsuperscriptBox["m", "3", "6"]}]}], ")"}], " ", 
                 SubsuperscriptBox["m", "4", "2"]}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["t", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5", " ", 
                    SuperscriptBox["t", "3"]}], "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["t", "2"], " ", 
                    SubsuperscriptBox["m", "3", "2"]}], "+", 
                   RowBox[{"15", " ", "t", " ", 
                    SubsuperscriptBox["m", "3", "4"]}], "-", 
                   RowBox[{"35", " ", 
                    SubsuperscriptBox["m", "3", "6"]}]}], ")"}], " ", 
                 SubsuperscriptBox["m", "4", "4"]}], "+", 
                RowBox[{"12", " ", "t", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["t", "3"], "-", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["t", "2"], " ", 
                    SubsuperscriptBox["m", "3", "2"]}], "+", 
                   RowBox[{"35", " ", "t", " ", 
                    SubsuperscriptBox["m", "3", "4"]}], "+", 
                   RowBox[{"105", " ", 
                    SubsuperscriptBox["m", "3", "6"]}]}], ")"}], " ", 
                 SubsuperscriptBox["m", "4", "6"]}], "+", 
                RowBox[{"5", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["t", "3"], "-", 
                   RowBox[{"21", " ", 
                    SubsuperscriptBox["m", "3", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["t", "2"], "+", 
                    RowBox[{"9", " ", "t", " ", 
                    SubsuperscriptBox["m", "3", "2"]}], "+", 
                    RowBox[{"11", " ", 
                    SubsuperscriptBox["m", "3", "4"]}]}], ")"}]}]}], ")"}], 
                 " ", 
                 SubsuperscriptBox["m", "4", "8"]}]}], ")"}]}], "-", 
             RowBox[{"105", " ", 
              SubsuperscriptBox["m", "2", "8"], " ", 
              RowBox[{"(", 
               RowBox[{"t", "+", 
                SubsuperscriptBox["m", "3", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["t", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"21", " ", 
                    SuperscriptBox["t", "2"]}], "+", 
                   RowBox[{"14", " ", "t", " ", 
                    SubsuperscriptBox["m", "4", "2"]}], "+", 
                   RowBox[{"5", " ", 
                    SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}], "+", 
                RowBox[{"2", " ", "t", " ", 
                 SubsuperscriptBox["m", "3", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"7", " ", 
                    SuperscriptBox["t", "2"]}], "+", 
                   RowBox[{"18", " ", "t", " ", 
                    SubsuperscriptBox["m", "4", "2"]}], "+", 
                   RowBox[{"15", " ", 
                    SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}], "+", 
                RowBox[{
                 SubsuperscriptBox["m", "3", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["t", "2"], "+", 
                   RowBox[{"6", " ", "t", " ", 
                    SubsuperscriptBox["m", "4", "2"]}], "+", 
                   RowBox[{"33", " ", 
                    SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}]}], ")"}]}], 
             "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"t", "-", 
                 SubsuperscriptBox["m", "4", "2"]}], ")"}], "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["t", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"21", " ", 
                    SuperscriptBox["t", "2"]}], "+", 
                   RowBox[{"14", " ", "t", " ", 
                    SubsuperscriptBox["m", "4", "2"]}], "+", 
                   RowBox[{"5", " ", 
                    SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["t", "2"], " ", 
                 SubsuperscriptBox["m", "3", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"7", " ", 
                    SuperscriptBox["t", "2"]}], "+", 
                   RowBox[{"10", " ", "t", " ", 
                    SubsuperscriptBox["m", "4", "2"]}], "+", 
                   RowBox[{"7", " ", 
                    SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}], "+", 
                RowBox[{"3", " ", "t", " ", 
                 SubsuperscriptBox["m", "3", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5", " ", 
                    SuperscriptBox["t", "2"]}], "+", 
                   RowBox[{"14", " ", "t", " ", 
                    SubsuperscriptBox["m", "4", "2"]}], "+", 
                   RowBox[{"21", " ", 
                    SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}], "-", 
                RowBox[{"7", " ", 
                 SubsuperscriptBox["m", "3", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["t", "2"], "+", 
                   RowBox[{"6", " ", "t", " ", 
                    SubsuperscriptBox["m", "4", "2"]}], "+", 
                   RowBox[{"33", " ", 
                    SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}]}], ")"}]}], 
             "+", 
             RowBox[{"6", " ", 
              SubsuperscriptBox["m", "2", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"t", "-", 
                 SubsuperscriptBox["m", "4", "2"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["t", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", "t"}], "+", 
                   SubsuperscriptBox["m", "4", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"7", " ", 
                    SuperscriptBox["t", "2"]}], "+", 
                   SubsuperscriptBox["m", "4", "4"]}], ")"}]}], "+", 
                RowBox[{"3", " ", "t", " ", 
                 SubsuperscriptBox["m", "3", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"t", "+", 
                   RowBox[{"3", " ", 
                    SubsuperscriptBox["m", "4", "2"]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["t", "2"], "+", 
                   RowBox[{"7", " ", 
                    SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}], "-", 
                RowBox[{
                 SuperscriptBox["t", "2"], " ", 
                 SubsuperscriptBox["m", "3", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"t", "+", 
                   SubsuperscriptBox["m", "4", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"7", " ", 
                    SuperscriptBox["t", "2"]}], "+", 
                   RowBox[{"2", " ", "t", " ", 
                    SubsuperscriptBox["m", "4", "2"]}], "+", 
                   RowBox[{"7", " ", 
                    SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}], "-", 
                RowBox[{
                 SubsuperscriptBox["m", "3", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["t", "3"], "+", 
                   RowBox[{"7", " ", 
                    SubsuperscriptBox["m", "4", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["t", "2"], "+", 
                    RowBox[{"9", " ", "t", " ", 
                    SubsuperscriptBox["m", "4", "2"]}], "-", 
                    RowBox[{"33", " ", 
                    SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}], "+", 
             RowBox[{"20", " ", 
              SubsuperscriptBox["m", "2", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", 
                 SuperscriptBox["t", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", "t"}], "+", 
                   SubsuperscriptBox["m", "4", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"7", " ", 
                    SuperscriptBox["t", "2"]}], "+", 
                   SubsuperscriptBox["m", "4", "4"]}], ")"}]}], "+", 
                RowBox[{"15", " ", "t", " ", 
                 SubsuperscriptBox["m", "3", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"t", "+", 
                   RowBox[{"3", " ", 
                    SubsuperscriptBox["m", "4", "2"]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["t", "2"], "+", 
                   RowBox[{"7", " ", 
                    SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}], "+", 
                RowBox[{"15", " ", 
                 SuperscriptBox["t", "2"], " ", 
                 SubsuperscriptBox["m", "3", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"t", "+", 
                   SubsuperscriptBox["m", "4", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"7", " ", 
                    SuperscriptBox["t", "2"]}], "+", 
                   RowBox[{"2", " ", "t", " ", 
                    SubsuperscriptBox["m", "4", "2"]}], "+", 
                   RowBox[{"7", " ", 
                    SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}], "-", 
                RowBox[{
                 SubsuperscriptBox["m", "3", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["t", "3"], "+", 
                   RowBox[{"7", " ", 
                    SubsuperscriptBox["m", "4", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["t", "2"], "+", 
                    RowBox[{"9", " ", "t", " ", 
                    SubsuperscriptBox["m", "4", "2"]}], "-", 
                    RowBox[{"33", " ", 
                    SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"512", " ", 
          SuperscriptBox["s", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "t"}], ")"}], 
           RowBox[{"11", "/", "2"}]]}]], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"t", "-", 
           SubsuperscriptBox["m", "1", "2"], "+", 
           SubsuperscriptBox["m", "3", "2"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"63", " ", 
           SubsuperscriptBox["m", "2", "10"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"t", "+", 
              SubsuperscriptBox["m", "3", "2"]}], ")"}], "3"]}], "-", 
          RowBox[{"35", " ", 
           SubsuperscriptBox["m", "2", "8"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"t", "+", 
              SubsuperscriptBox["m", "3", "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"t", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"7", " ", "t"}], "+", 
                SubsuperscriptBox["m", "3", "2"]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"t", "+", 
                RowBox[{"3", " ", 
                 SubsuperscriptBox["m", "3", "2"]}]}], ")"}], " ", 
              SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"t", "-", 
              SubsuperscriptBox["m", "4", "2"]}], ")"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7", " ", 
              SuperscriptBox["t", "4"]}], "+", 
             RowBox[{"t", " ", 
              SubsuperscriptBox["m", "3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "9"}], " ", 
                 SuperscriptBox["t", "2"]}], "+", 
                RowBox[{"9", " ", "t", " ", 
                 SubsuperscriptBox["m", "3", "2"]}], "-", 
                RowBox[{"7", " ", 
                 SubsuperscriptBox["m", "3", "4"]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"t", "-", 
                RowBox[{"3", " ", 
                 SubsuperscriptBox["m", "3", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["t", "2"], "+", 
                RowBox[{"7", " ", 
                 SubsuperscriptBox["m", "3", "4"]}]}], ")"}], " ", 
              SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SubsuperscriptBox["m", "1", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "7"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"t", "-", 
                 SubsuperscriptBox["m", "2", "2"]}], ")"}], "4"], " ", 
              RowBox[{"(", 
               RowBox[{"t", "+", 
                RowBox[{"9", " ", 
                 SubsuperscriptBox["m", "2", "2"]}]}], ")"}]}], "-", 
             RowBox[{"5", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"t", "-", 
                 SubsuperscriptBox["m", "2", "2"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["t", "2"], "+", 
                RowBox[{"14", " ", "t", " ", 
                 SubsuperscriptBox["m", "2", "2"]}], "-", 
                RowBox[{"63", " ", 
                 SubsuperscriptBox["m", "2", "4"]}]}], ")"}], " ", 
              SubsuperscriptBox["m", "4", "2"]}], "-", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["t", "3"], "+", 
                RowBox[{"15", " ", 
                 SubsuperscriptBox["m", "2", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["t", "2"], "-", 
                   RowBox[{"7", " ", "t", " ", 
                    SubsuperscriptBox["m", "2", "2"]}], "+", 
                   RowBox[{"7", " ", 
                    SubsuperscriptBox["m", "2", "4"]}]}], ")"}]}]}], ")"}], 
              " ", 
              SubsuperscriptBox["m", "4", "4"]}], "-", 
             RowBox[{"10", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["t", "2"], "+", 
                RowBox[{"14", " ", "t", " ", 
                 SubsuperscriptBox["m", "2", "2"]}], "-", 
                RowBox[{"63", " ", 
                 SubsuperscriptBox["m", "2", "4"]}]}], ")"}], " ", 
              SubsuperscriptBox["m", "4", "6"]}], "-", 
             RowBox[{"35", " ", 
              RowBox[{"(", 
               RowBox[{"t", "+", 
                RowBox[{"9", " ", 
                 SubsuperscriptBox["m", "2", "2"]}]}], ")"}], " ", 
              SubsuperscriptBox["m", "4", "8"]}], "+", 
             RowBox[{"63", " ", 
              SubsuperscriptBox["m", "4", "10"]}]}], ")"}]}], "+", 
          RowBox[{"10", " ", 
           SubsuperscriptBox["m", "2", "6"], " ", 
           RowBox[{"(", 
            RowBox[{"t", "+", 
             SubsuperscriptBox["m", "3", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "t", " ", 
              SubsuperscriptBox["m", "3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"t", "+", 
                RowBox[{"3", " ", 
                 SubsuperscriptBox["m", "4", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", "t"}], "+", 
                RowBox[{"7", " ", 
                 SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}], "-", 
             RowBox[{
              SubsuperscriptBox["m", "3", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["t", "2"], "+", 
                RowBox[{"14", " ", "t", " ", 
                 SubsuperscriptBox["m", "4", "2"]}], "-", 
                RowBox[{"63", " ", 
                 SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["t", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"35", " ", 
                 SuperscriptBox["t", "2"]}], "+", 
                RowBox[{"10", " ", "t", " ", 
                 SubsuperscriptBox["m", "4", "2"]}], "+", 
                RowBox[{"3", " ", 
                 SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{
           SubsuperscriptBox["m", "2", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"t", "-", 
              SubsuperscriptBox["m", "4", "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], " ", 
              SubsuperscriptBox["m", "3", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["t", "2"], "+", 
                RowBox[{"14", " ", "t", " ", 
                 SubsuperscriptBox["m", "4", "2"]}], "-", 
                RowBox[{"63", " ", 
                 SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["t", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"35", " ", 
                 SuperscriptBox["t", "2"]}], "+", 
                RowBox[{"10", " ", "t", " ", 
                 SubsuperscriptBox["m", "4", "2"]}], "+", 
                RowBox[{"3", " ", 
                 SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["t", "2"], " ", 
              SubsuperscriptBox["m", "3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", 
                 SuperscriptBox["t", "2"]}], "+", 
                RowBox[{"6", " ", "t", " ", 
                 SubsuperscriptBox["m", "4", "2"]}], "+", 
                RowBox[{"5", " ", 
                 SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", "t", " ", 
              SubsuperscriptBox["m", "3", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["t", "2"]}], "+", 
                RowBox[{"10", " ", "t", " ", 
                 SubsuperscriptBox["m", "4", "2"]}], "+", 
                RowBox[{"35", " ", 
                 SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}]}], ")"}]}], 
          "-", 
          RowBox[{"6", " ", 
           SubsuperscriptBox["m", "2", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"35", " ", 
              SuperscriptBox["t", "6"]}], "-", 
             RowBox[{
              SuperscriptBox["t", "3"], " ", 
              SubsuperscriptBox["m", "4", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"15", " ", 
                 SuperscriptBox["t", "2"]}], "+", 
                RowBox[{"3", " ", "t", " ", 
                 SubsuperscriptBox["m", "4", "2"]}], "+", 
                SubsuperscriptBox["m", "4", "4"]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["t", "2"], " ", 
              SubsuperscriptBox["m", "3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"t", "+", 
                SubsuperscriptBox["m", "4", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", 
                 SuperscriptBox["t", "2"]}], "-", 
                RowBox[{"2", " ", "t", " ", 
                 SubsuperscriptBox["m", "4", "2"]}], "+", 
                RowBox[{"5", " ", 
                 SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}], "-", 
             RowBox[{"3", " ", "t", " ", 
              SubsuperscriptBox["m", "3", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["t", "3"], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["t", "2"], " ", 
                 SubsuperscriptBox["m", "4", "2"]}], "+", 
                RowBox[{"15", " ", "t", " ", 
                 SubsuperscriptBox["m", "4", "4"]}], "-", 
                RowBox[{"35", " ", 
                 SubsuperscriptBox["m", "4", "6"]}]}], ")"}]}], "+", 
             RowBox[{
              SubsuperscriptBox["m", "3", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["t", "3"], "+", 
                RowBox[{"15", " ", 
                 SubsuperscriptBox["m", "4", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["t", "2"], "-", 
                   RowBox[{"7", " ", "t", " ", 
                    SubsuperscriptBox["m", "4", "2"]}], "+", 
                   RowBox[{"7", " ", 
                    SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SubsuperscriptBox["m", "1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"63", " ", 
              SubsuperscriptBox["m", "2", "10"], " ", 
              RowBox[{"(", 
               RowBox[{"t", "+", 
                SubsuperscriptBox["m", "3", "2"]}], ")"}]}], "+", 
             RowBox[{
              SubsuperscriptBox["m", "2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", 
                 SuperscriptBox["t", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"7", " ", "t"}], "-", 
                   SubsuperscriptBox["m", "3", "2"]}], ")"}]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["t", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5", " ", "t"}], "-", 
                   RowBox[{"3", " ", 
                    SubsuperscriptBox["m", "3", "2"]}]}], ")"}], " ", 
                 SubsuperscriptBox["m", "4", "2"]}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["t", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", "t"}], "-", 
                   RowBox[{"5", " ", 
                    SubsuperscriptBox["m", "3", "2"]}]}], ")"}], " ", 
                 SubsuperscriptBox["m", "4", "4"]}], "+", 
                RowBox[{"20", " ", "t", " ", 
                 RowBox[{"(", 
                  RowBox[{"t", "-", 
                   RowBox[{"7", " ", 
                    SubsuperscriptBox["m", "3", "2"]}]}], ")"}], " ", 
                 SubsuperscriptBox["m", "4", "6"]}], "+", 
                RowBox[{"35", " ", 
                 RowBox[{"(", 
                  RowBox[{"t", "+", 
                   RowBox[{"9", " ", 
                    SubsuperscriptBox["m", "3", "2"]}]}], ")"}], " ", 
                 SubsuperscriptBox["m", "4", "8"]}]}], ")"}]}], "-", 
             RowBox[{"35", " ", 
              SubsuperscriptBox["m", "2", "8"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"7", " ", "t", " ", 
                 RowBox[{"(", 
                  RowBox[{"t", "+", 
                   SubsuperscriptBox["m", "4", "2"]}], ")"}]}], "+", 
                RowBox[{
                 SubsuperscriptBox["m", "3", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5", " ", "t"}], "+", 
                   RowBox[{"9", " ", 
                    SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}]}], ")"}]}], 
             "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"t", "-", 
                 SubsuperscriptBox["m", "4", "2"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SubsuperscriptBox["m", "3", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"t", "+", 
                   RowBox[{"3", " ", 
                    SubsuperscriptBox["m", "4", "2"]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["t", "2"], "+", 
                   RowBox[{"7", " ", 
                    SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}], "+", 
                RowBox[{"t", " ", 
                 RowBox[{"(", 
                  RowBox[{"t", "+", 
                   SubsuperscriptBox["m", "4", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"7", " ", 
                    SuperscriptBox["t", "2"]}], "+", 
                   RowBox[{"2", " ", "t", " ", 
                    SubsuperscriptBox["m", "4", "2"]}], "+", 
                   RowBox[{"7", " ", 
                    SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}]}], ")"}]}], 
             "-", 
             RowBox[{"30", " ", 
              SubsuperscriptBox["m", "2", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SubsuperscriptBox["m", "3", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"t", "+", 
                   RowBox[{"3", " ", 
                    SubsuperscriptBox["m", "4", "2"]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["t", "2"], "+", 
                   RowBox[{"7", " ", 
                    SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}], "+", 
                RowBox[{"t", " ", 
                 RowBox[{"(", 
                  RowBox[{"t", "+", 
                   SubsuperscriptBox["m", "4", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"7", " ", 
                    SuperscriptBox["t", "2"]}], "+", 
                   RowBox[{"2", " ", "t", " ", 
                    SubsuperscriptBox["m", "4", "2"]}], "+", 
                   RowBox[{"7", " ", 
                    SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}]}], ")"}]}], 
             "+", 
             RowBox[{"10", " ", 
              SubsuperscriptBox["m", "2", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", "t", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"7", " ", 
                    SuperscriptBox["t", "2"]}], "+", 
                   RowBox[{"10", " ", "t", " ", 
                    SubsuperscriptBox["m", "4", "2"]}], "+", 
                   RowBox[{"7", " ", 
                    SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}], "+", 
                RowBox[{"3", " ", 
                 SubsuperscriptBox["m", "3", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5", " ", 
                    SuperscriptBox["t", "2"]}], "+", 
                   RowBox[{"14", " ", "t", " ", 
                    SubsuperscriptBox["m", "4", "2"]}], "+", 
                   RowBox[{"21", " ", 
                    SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], "-", 
          RowBox[{"3", " ", 
           SubsuperscriptBox["m", "1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"63", " ", 
              SubsuperscriptBox["m", "2", "10"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"t", "+", 
                 SubsuperscriptBox["m", "3", "2"]}], ")"}], "2"]}], "-", 
             RowBox[{"35", " ", 
              SubsuperscriptBox["m", "2", "8"], " ", 
              RowBox[{"(", 
               RowBox[{"t", "+", 
                SubsuperscriptBox["m", "3", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SubsuperscriptBox["m", "3", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"t", "+", 
                   RowBox[{"3", " ", 
                    SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}], "+", 
                RowBox[{"t", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"7", " ", "t"}], "+", 
                   RowBox[{"5", " ", 
                    SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}]}], ")"}]}], 
             "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"t", "-", 
                 SubsuperscriptBox["m", "4", "2"]}], ")"}], "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"7", " ", 
                 SuperscriptBox["t", "4"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["t", "2"], " ", 
                 SubsuperscriptBox["m", "4", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "t"}], "+", 
                   SubsuperscriptBox["m", "4", "2"]}], ")"}]}], "-", 
                RowBox[{"2", " ", "t", " ", 
                 SubsuperscriptBox["m", "3", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["t", "2"]}], "+", 
                   RowBox[{"6", " ", "t", " ", 
                    SubsuperscriptBox["m", "4", "2"]}], "+", 
                   RowBox[{"7", " ", 
                    SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}], "+", 
                RowBox[{
                 SubsuperscriptBox["m", "3", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["t", "2"]}], "+", 
                   RowBox[{"14", " ", "t", " ", 
                    SubsuperscriptBox["m", "4", "2"]}], "+", 
                   RowBox[{"63", " ", 
                    SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}]}], ")"}]}], 
             "+", 
             RowBox[{"10", " ", 
              SubsuperscriptBox["m", "2", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", 
                 SuperscriptBox["t", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"7", " ", 
                    SuperscriptBox["t", "2"]}], "+", 
                   RowBox[{"6", " ", "t", " ", 
                    SubsuperscriptBox["m", "4", "2"]}], "+", 
                   RowBox[{"3", " ", 
                    SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}], "+", 
                RowBox[{"10", " ", "t", " ", 
                 SubsuperscriptBox["m", "3", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["t", "2"]}], "+", 
                   RowBox[{"6", " ", "t", " ", 
                    SubsuperscriptBox["m", "4", "2"]}], "+", 
                   RowBox[{"7", " ", 
                    SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}], "+", 
                RowBox[{
                 SubsuperscriptBox["m", "3", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["t", "2"]}], "+", 
                   RowBox[{"14", " ", "t", " ", 
                    SubsuperscriptBox["m", "4", "2"]}], "+", 
                   RowBox[{"63", " ", 
                    SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}]}], ")"}]}], 
             "+", 
             RowBox[{"6", " ", 
              SubsuperscriptBox["m", "2", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["t", "2"]}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"35", " ", 
                    SuperscriptBox["t", "3"]}], "+", 
                   RowBox[{"15", " ", 
                    SuperscriptBox["t", "2"], " ", 
                    SubsuperscriptBox["m", "4", "2"]}], "+", 
                   RowBox[{"9", " ", "t", " ", 
                    SubsuperscriptBox["m", "4", "4"]}], "+", 
                   RowBox[{"5", " ", 
                    SubsuperscriptBox["m", "4", "6"]}]}], ")"}]}], "-", 
                RowBox[{"2", " ", "t", " ", 
                 SubsuperscriptBox["m", "3", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5", " ", 
                    SuperscriptBox["t", "3"]}], "+", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["t", "2"], " ", 
                    SubsuperscriptBox["m", "4", "2"]}], "+", 
                   RowBox[{"15", " ", "t", " ", 
                    SubsuperscriptBox["m", "4", "4"]}], "+", 
                   RowBox[{"35", " ", 
                    SubsuperscriptBox["m", "4", "6"]}]}], ")"}]}], "+", 
                RowBox[{
                 SubsuperscriptBox["m", "3", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["t", "3"], "+", 
                   RowBox[{"5", " ", 
                    SubsuperscriptBox["m", "4", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["t", "2"], "+", 
                    RowBox[{"7", " ", "t", " ", 
                    SubsuperscriptBox["m", "4", "2"]}], "-", 
                    RowBox[{"21", " ", 
                    SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              SubsuperscriptBox["m", "2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"t", "-", 
                SubsuperscriptBox["m", "4", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["t", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"35", " ", 
                    SuperscriptBox["t", "3"]}], "+", 
                   RowBox[{"15", " ", 
                    SuperscriptBox["t", "2"], " ", 
                    SubsuperscriptBox["m", "4", "2"]}], "+", 
                   RowBox[{"9", " ", "t", " ", 
                    SubsuperscriptBox["m", "4", "4"]}], "+", 
                   RowBox[{"5", " ", 
                    SubsuperscriptBox["m", "4", "6"]}]}], ")"}]}], "-", 
                RowBox[{"2", " ", "t", " ", 
                 SubsuperscriptBox["m", "3", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5", " ", 
                    SuperscriptBox["t", "3"]}], "+", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["t", "2"], " ", 
                    SubsuperscriptBox["m", "4", "2"]}], "+", 
                   RowBox[{"15", " ", "t", " ", 
                    SubsuperscriptBox["m", "4", "4"]}], "+", 
                   RowBox[{"35", " ", 
                    SubsuperscriptBox["m", "4", "6"]}]}], ")"}]}], "+", 
                RowBox[{"3", " ", 
                 SubsuperscriptBox["m", "3", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["t", "3"], "+", 
                   RowBox[{"5", " ", 
                    SubsuperscriptBox["m", "4", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["t", "2"], "+", 
                    RowBox[{"7", " ", "t", " ", 
                    SubsuperscriptBox["m", "4", "2"]}], "-", 
                    RowBox[{"21", " ", 
                    SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}]}], ",", 
     RowBox[{"k4T", "\[Rule]", 
      RowBox[{
       FractionBox["s", 
        RowBox[{"2", " ", 
         SqrtBox[
          RowBox[{"-", "t"}]]}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["t", "2"], "-", 
           RowBox[{"3", " ", 
            SubsuperscriptBox["m", "1", "4"]}], "+", 
           RowBox[{"2", " ", "t", " ", 
            SubsuperscriptBox["m", "3", "2"]}], "-", 
           RowBox[{"3", " ", 
            SubsuperscriptBox["m", "3", "4"]}], "+", 
           RowBox[{"2", " ", 
            SubsuperscriptBox["m", "1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"t", "+", 
              RowBox[{"3", " ", 
               SubsuperscriptBox["m", "3", "2"]}]}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"t", "-", 
            SubsuperscriptBox["m", "2", "2"], "+", 
            SubsuperscriptBox["m", "4", "2"]}], ")"}], "2"]}], 
        RowBox[{"16", " ", "s", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "t"}], ")"}], 
          RowBox[{"5", "/", "2"}]]}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"t", " ", 
          RowBox[{"(", 
           RowBox[{"t", "-", 
            RowBox[{"3", " ", 
             SubsuperscriptBox["m", "3", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SubsuperscriptBox["m", "2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "t"}], "+", 
            SubsuperscriptBox["m", "3", "2"]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"t", "+", 
            SubsuperscriptBox["m", "3", "2"]}], ")"}], " ", 
          SubsuperscriptBox["m", "4", "2"]}], "+", 
         RowBox[{
          SubsuperscriptBox["m", "1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"t", "-", 
            SubsuperscriptBox["m", "2", "2"], "+", 
            SubsuperscriptBox["m", "4", "2"]}], ")"}]}]}], 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "t"}], ")"}], 
          RowBox[{"3", "/", "2"}]]}]], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"32", " ", 
          SuperscriptBox["s", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "t"}], ")"}], 
           RowBox[{"7", "/", "2"}]]}]], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"t", "-", 
           SubsuperscriptBox["m", "2", "2"], "+", 
           SubsuperscriptBox["m", "4", "2"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SubsuperscriptBox["m", "1", "6"], " ", 
           RowBox[{"(", 
            RowBox[{"t", "-", 
             SubsuperscriptBox["m", "2", "2"], "+", 
             SubsuperscriptBox["m", "4", "2"]}], ")"}]}], "-", 
          RowBox[{"3", " ", 
           SubsuperscriptBox["m", "1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "t", " ", 
              RowBox[{"(", 
               RowBox[{"t", "+", 
                SubsuperscriptBox["m", "3", "2"]}], ")"}]}], "-", 
             RowBox[{
              SubsuperscriptBox["m", "2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "t"}], "+", 
                RowBox[{"5", " ", 
                 SubsuperscriptBox["m", "3", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"t", "+", 
                RowBox[{"5", " ", 
                 SubsuperscriptBox["m", "3", "2"]}]}], ")"}], " ", 
              SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"t", "-", 
             SubsuperscriptBox["m", "3", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["t", "3"], "-", 
             RowBox[{"t", " ", 
              SubsuperscriptBox["m", "3", "4"]}], "-", 
             RowBox[{
              SubsuperscriptBox["m", "2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["t", "2"], "+", 
                RowBox[{"2", " ", "t", " ", 
                 SubsuperscriptBox["m", "3", "2"]}], "+", 
                RowBox[{"5", " ", 
                 SubsuperscriptBox["m", "3", "4"]}]}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"t", "-", 
                SubsuperscriptBox["m", "3", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"t", "+", 
                RowBox[{"5", " ", 
                 SubsuperscriptBox["m", "3", "2"]}]}], ")"}], " ", 
              SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SubsuperscriptBox["m", "1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              SubsuperscriptBox["m", "2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["t", "2"], "+", 
                RowBox[{"2", " ", "t", " ", 
                 SubsuperscriptBox["m", "3", "2"]}], "+", 
                RowBox[{"5", " ", 
                 SubsuperscriptBox["m", "3", "4"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", "t", " ", 
              SubsuperscriptBox["m", "3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"t", "-", 
                RowBox[{"3", " ", 
                 SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["t", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "t"}], "-", 
                SubsuperscriptBox["m", "4", "2"]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SubsuperscriptBox["m", "3", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"t", "+", 
                RowBox[{"5", " ", 
                 SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"256", " ", 
          SuperscriptBox["s", "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "t"}], ")"}], 
           RowBox[{"9", "/", "2"}]]}]], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"t", "-", 
           SubsuperscriptBox["m", "2", "2"], "+", 
           SubsuperscriptBox["m", "4", "2"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "35"}], " ", 
           SubsuperscriptBox["m", "1", "8"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"t", "-", 
              SubsuperscriptBox["m", "2", "2"], "+", 
              SubsuperscriptBox["m", "4", "2"]}], ")"}], "2"]}], "+", 
          RowBox[{"20", " ", 
           SubsuperscriptBox["m", "1", "6"], " ", 
           RowBox[{"(", 
            RowBox[{"t", "-", 
             SubsuperscriptBox["m", "2", "2"], "+", 
             SubsuperscriptBox["m", "4", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"t", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", "t"}], "+", 
                RowBox[{"3", " ", 
                 SubsuperscriptBox["m", "3", "2"]}]}], ")"}]}], "-", 
             RowBox[{
              SubsuperscriptBox["m", "2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", "t"}], "+", 
                RowBox[{"7", " ", 
                 SubsuperscriptBox["m", "3", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"t", "+", 
                RowBox[{"7", " ", 
                 SubsuperscriptBox["m", "3", "2"]}]}], ")"}], " ", 
              SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"t", "-", 
             SubsuperscriptBox["m", "3", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubsuperscriptBox["m", "2", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", 
                 SuperscriptBox["t", "3"]}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["t", "2"], " ", 
                 SubsuperscriptBox["m", "3", "2"]}], "+", 
                RowBox[{"15", " ", "t", " ", 
                 SubsuperscriptBox["m", "3", "4"]}], "+", 
                RowBox[{"35", " ", 
                 SubsuperscriptBox["m", "3", "6"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"t", "-", 
                 SubsuperscriptBox["m", "3", "2"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["t", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5", " ", "t"}], "+", 
                   RowBox[{"3", " ", 
                    SubsuperscriptBox["m", "3", "2"]}]}], ")"}]}], "-", 
                RowBox[{"2", " ", "t", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", "t"}], "+", 
                   RowBox[{"5", " ", 
                    SubsuperscriptBox["m", "3", "2"]}]}], ")"}], " ", 
                 SubsuperscriptBox["m", "4", "2"]}], "+", 
                RowBox[{"5", " ", 
                 RowBox[{"(", 
                  RowBox[{"t", "+", 
                   RowBox[{"7", " ", 
                    SubsuperscriptBox["m", "3", "2"]}]}], ")"}], " ", 
                 SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SubsuperscriptBox["m", "2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"t", "-", 
                SubsuperscriptBox["m", "3", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", 
                 SubsuperscriptBox["m", "3", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"t", "-", 
                   RowBox[{"7", " ", 
                    SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}], "+", 
                RowBox[{"2", " ", "t", " ", 
                 SubsuperscriptBox["m", "3", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", "t"}], "-", 
                   RowBox[{"5", " ", 
                    SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["t", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5", " ", "t"}], "-", 
                   RowBox[{"3", " ", 
                    SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SubsuperscriptBox["m", "1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubsuperscriptBox["m", "2", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", 
                 SuperscriptBox["t", "3"]}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["t", "2"], " ", 
                 SubsuperscriptBox["m", "3", "2"]}], "+", 
                RowBox[{"15", " ", "t", " ", 
                 SubsuperscriptBox["m", "3", "4"]}], "+", 
                RowBox[{"35", " ", 
                 SubsuperscriptBox["m", "3", "6"]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"t", "-", 
                SubsuperscriptBox["m", "3", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["t", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5", " ", 
                    SuperscriptBox["t", "2"]}], "+", 
                   RowBox[{"2", " ", "t", " ", 
                    SubsuperscriptBox["m", "3", "2"]}], "+", 
                   SubsuperscriptBox["m", "3", "4"]}], ")"}]}], "-", 
                RowBox[{"2", " ", "t", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["t", "2"], "+", 
                   RowBox[{"2", " ", "t", " ", 
                    SubsuperscriptBox["m", "3", "2"]}], "+", 
                   RowBox[{"5", " ", 
                    SubsuperscriptBox["m", "3", "4"]}]}], ")"}], " ", 
                 SubsuperscriptBox["m", "4", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["t", "2"], "+", 
                   RowBox[{"10", " ", "t", " ", 
                    SubsuperscriptBox["m", "3", "2"]}], "-", 
                   RowBox[{"35", " ", 
                    SubsuperscriptBox["m", "3", "4"]}]}], ")"}], " ", 
                 SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SubsuperscriptBox["m", "2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "t", " ", 
                 SubsuperscriptBox["m", "3", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"t", "-", 
                   RowBox[{"5", " ", 
                    SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["t", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "5"}], " ", "t"}], "+", 
                   SubsuperscriptBox["m", "4", "2"]}], ")"}]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["t", "2"], " ", 
                 SubsuperscriptBox["m", "3", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "t"}], "+", 
                   SubsuperscriptBox["m", "4", "2"]}], ")"}]}], "-", 
                RowBox[{"5", " ", 
                 SubsuperscriptBox["m", "3", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{"t", "+", 
                   RowBox[{"7", " ", 
                    SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{"6", " ", 
           SubsuperscriptBox["m", "1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              SuperscriptBox["t", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", 
                 SuperscriptBox["t", "2"]}], "+", 
                RowBox[{"2", " ", "t", " ", 
                 SubsuperscriptBox["m", "3", "2"]}], "+", 
                SubsuperscriptBox["m", "3", "4"]}], ")"}]}], "-", 
             RowBox[{"5", " ", 
              SubsuperscriptBox["m", "2", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["t", "2"]}], "+", 
                RowBox[{"6", " ", "t", " ", 
                 SubsuperscriptBox["m", "3", "2"]}], "+", 
                RowBox[{"7", " ", 
                 SubsuperscriptBox["m", "3", "4"]}]}], ")"}]}], "-", 
             RowBox[{"6", " ", "t", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["t", "2"], "+", 
                RowBox[{"2", " ", "t", " ", 
                 SubsuperscriptBox["m", "3", "2"]}], "+", 
                RowBox[{"5", " ", 
                 SubsuperscriptBox["m", "3", "4"]}]}], ")"}], " ", 
              SubsuperscriptBox["m", "4", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["t", "2"], "+", 
                RowBox[{"10", " ", "t", " ", 
                 SubsuperscriptBox["m", "3", "2"]}], "-", 
                RowBox[{"35", " ", 
                 SubsuperscriptBox["m", "3", "4"]}]}], ")"}], " ", 
              SubsuperscriptBox["m", "4", "4"]}], "+", 
             RowBox[{"2", " ", 
              SubsuperscriptBox["m", "2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["t", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5", " ", "t"}], "+", 
                   SubsuperscriptBox["m", "4", "2"]}], ")"}]}], "+", 
                RowBox[{"2", " ", "t", " ", 
                 SubsuperscriptBox["m", "3", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"9", " ", "t"}], "+", 
                   RowBox[{"5", " ", 
                    SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}], "+", 
                RowBox[{"5", " ", 
                 SubsuperscriptBox["m", "3", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", "t"}], "+", 
                   RowBox[{"7", " ", 
                    SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"512", " ", 
          SuperscriptBox["s", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "t"}], ")"}], 
           RowBox[{"11", "/", "2"}]]}]], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"t", "-", 
           SubsuperscriptBox["m", "2", "2"], "+", 
           SubsuperscriptBox["m", "4", "2"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"63", " ", 
           SubsuperscriptBox["m", "1", "10"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"t", "-", 
              SubsuperscriptBox["m", "2", "2"], "+", 
              SubsuperscriptBox["m", "4", "2"]}], ")"}], "3"]}], "-", 
          RowBox[{"35", " ", 
           SubsuperscriptBox["m", "1", "8"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"t", "-", 
              SubsuperscriptBox["m", "2", "2"], "+", 
              SubsuperscriptBox["m", "4", "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SubsuperscriptBox["m", "2", "2"]}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"7", " ", "t"}], "+", 
                RowBox[{"9", " ", 
                 SubsuperscriptBox["m", "3", "2"]}]}], ")"}]}], "+", 
             RowBox[{"t", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"7", " ", "t"}], "+", 
                SubsuperscriptBox["m", "4", "2"]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SubsuperscriptBox["m", "3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"t", "+", 
                RowBox[{"3", " ", 
                 SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}]}], ")"}]}], 
          "-", 
          RowBox[{"6", " ", 
           SubsuperscriptBox["m", "1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"35", " ", 
              SuperscriptBox["t", "6"]}], "-", 
             RowBox[{
              SuperscriptBox["t", "3"], " ", 
              SubsuperscriptBox["m", "3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"15", " ", 
                 SuperscriptBox["t", "2"]}], "+", 
                RowBox[{"3", " ", "t", " ", 
                 SubsuperscriptBox["m", "3", "2"]}], "+", 
                SubsuperscriptBox["m", "3", "4"]}], ")"}]}], "-", 
             RowBox[{"5", " ", 
              SubsuperscriptBox["m", "2", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"7", " ", 
                 SuperscriptBox["t", "3"]}], "+", 
                RowBox[{"15", " ", 
                 SuperscriptBox["t", "2"], " ", 
                 SubsuperscriptBox["m", "3", "2"]}], "+", 
                RowBox[{"21", " ", "t", " ", 
                 SubsuperscriptBox["m", "3", "4"]}], "+", 
                RowBox[{"21", " ", 
                 SubsuperscriptBox["m", "3", "6"]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["t", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"t", "+", 
                SubsuperscriptBox["m", "3", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", 
                 SuperscriptBox["t", "2"]}], "-", 
                RowBox[{"2", " ", "t", " ", 
                 SubsuperscriptBox["m", "3", "2"]}], "+", 
                RowBox[{"5", " ", 
                 SubsuperscriptBox["m", "3", "4"]}]}], ")"}], " ", 
              SubsuperscriptBox["m", "4", "2"]}], "-", 
             RowBox[{"3", " ", "t", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["t", "3"], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["t", "2"], " ", 
                 SubsuperscriptBox["m", "3", "2"]}], "+", 
                RowBox[{"15", " ", "t", " ", 
                 SubsuperscriptBox["m", "3", "4"]}], "-", 
                RowBox[{"35", " ", 
                 SubsuperscriptBox["m", "3", "6"]}]}], ")"}], " ", 
              SubsuperscriptBox["m", "4", "4"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["t", "3"], "+", 
                RowBox[{"15", " ", 
                 SubsuperscriptBox["m", "3", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["t", "2"], "-", 
                   RowBox[{"7", " ", "t", " ", 
                    SubsuperscriptBox["m", "3", "2"]}], "+", 
                   RowBox[{"7", " ", 
                    SubsuperscriptBox["m", "3", "4"]}]}], ")"}]}]}], ")"}], 
              " ", 
              SubsuperscriptBox["m", "4", "6"]}], "+", 
             RowBox[{"15", " ", 
              SubsuperscriptBox["m", "2", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"t", " ", 
                 RowBox[{"(", 
                  RowBox[{"t", "+", 
                   SubsuperscriptBox["m", "3", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"7", " ", 
                    SuperscriptBox["t", "2"]}], "+", 
                   RowBox[{"2", " ", "t", " ", 
                    SubsuperscriptBox["m", "3", "2"]}], "+", 
                   RowBox[{"7", " ", 
                    SubsuperscriptBox["m", "3", "4"]}]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"t", "+", 
                   RowBox[{"3", " ", 
                    SubsuperscriptBox["m", "3", "2"]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["t", "2"], "+", 
                   RowBox[{"7", " ", 
                    SubsuperscriptBox["m", "3", "4"]}]}], ")"}], " ", 
                 SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SubsuperscriptBox["m", "2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["t", "2"]}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"35", " ", 
                    SuperscriptBox["t", "3"]}], "+", 
                   RowBox[{"15", " ", 
                    SuperscriptBox["t", "2"], " ", 
                    SubsuperscriptBox["m", "3", "2"]}], "+", 
                   RowBox[{"9", " ", "t", " ", 
                    SubsuperscriptBox["m", "3", "4"]}], "+", 
                   RowBox[{"5", " ", 
                    SubsuperscriptBox["m", "3", "6"]}]}], ")"}]}], "-", 
                RowBox[{"2", " ", "t", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5", " ", 
                    SuperscriptBox["t", "3"]}], "+", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["t", "2"], " ", 
                    SubsuperscriptBox["m", "3", "2"]}], "+", 
                   RowBox[{"15", " ", "t", " ", 
                    SubsuperscriptBox["m", "3", "4"]}], "+", 
                   RowBox[{"35", " ", 
                    SubsuperscriptBox["m", "3", "6"]}]}], ")"}], " ", 
                 SubsuperscriptBox["m", "4", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["t", "3"], "+", 
                   RowBox[{"5", " ", 
                    SubsuperscriptBox["m", "3", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["t", "2"], "+", 
                    RowBox[{"7", " ", "t", " ", 
                    SubsuperscriptBox["m", "3", "2"]}], "-", 
                    RowBox[{"21", " ", 
                    SubsuperscriptBox["m", "3", "4"]}]}], ")"}]}]}], ")"}], 
                 " ", 
                 SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{"10", " ", 
           SubsuperscriptBox["m", "1", "6"], " ", 
           RowBox[{"(", 
            RowBox[{"t", "-", 
             SubsuperscriptBox["m", "2", "2"], "+", 
             SubsuperscriptBox["m", "4", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["t", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"35", " ", 
                 SuperscriptBox["t", "2"]}], "+", 
                RowBox[{"10", " ", "t", " ", 
                 SubsuperscriptBox["m", "3", "2"]}], "+", 
                RowBox[{"3", " ", 
                 SubsuperscriptBox["m", "3", "4"]}]}], ")"}]}], "+", 
             RowBox[{"7", " ", 
              SubsuperscriptBox["m", "2", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", 
                 SuperscriptBox["t", "2"]}], "+", 
                RowBox[{"10", " ", "t", " ", 
                 SubsuperscriptBox["m", "3", "2"]}], "+", 
                RowBox[{"9", " ", 
                 SubsuperscriptBox["m", "3", "4"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", "t", " ", 
              RowBox[{"(", 
               RowBox[{"t", "+", 
                RowBox[{"3", " ", 
                 SubsuperscriptBox["m", "3", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", "t"}], "+", 
                RowBox[{"7", " ", 
                 SubsuperscriptBox["m", "3", "2"]}]}], ")"}], " ", 
              SubsuperscriptBox["m", "4", "2"]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["t", "2"], "+", 
                RowBox[{"14", " ", "t", " ", 
                 SubsuperscriptBox["m", "3", "2"]}], "-", 
                RowBox[{"63", " ", 
                 SubsuperscriptBox["m", "3", "4"]}]}], ")"}], " ", 
              SubsuperscriptBox["m", "4", "4"]}], "+", 
             RowBox[{"2", " ", 
              SubsuperscriptBox["m", "2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], " ", 
                 SuperscriptBox["t", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"7", " ", "t"}], "+", 
                   SubsuperscriptBox["m", "4", "2"]}], ")"}]}], "-", 
                RowBox[{"21", " ", 
                 SubsuperscriptBox["m", "3", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"t", "+", 
                   RowBox[{"3", " ", 
                    SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}], "-", 
                RowBox[{"4", " ", "t", " ", 
                 SubsuperscriptBox["m", "3", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"10", " ", "t"}], "+", 
                   RowBox[{"7", " ", 
                    SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SubsuperscriptBox["m", "1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], " ", 
              SubsuperscriptBox["m", "2", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"7", " ", 
                 SuperscriptBox["t", "4"]}], "+", 
                RowBox[{"12", " ", 
                 SuperscriptBox["t", "3"], " ", 
                 SubsuperscriptBox["m", "3", "2"]}], "+", 
                RowBox[{"18", " ", 
                 SuperscriptBox["t", "2"], " ", 
                 SubsuperscriptBox["m", "3", "4"]}], "+", 
                RowBox[{"28", " ", "t", " ", 
                 SubsuperscriptBox["m", "3", "6"]}], "+", 
                RowBox[{"63", " ", 
                 SubsuperscriptBox["m", "3", "8"]}]}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              SubsuperscriptBox["m", "2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"t", "-", 
                SubsuperscriptBox["m", "3", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["t", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"35", " ", 
                    SuperscriptBox["t", "3"]}], "+", 
                   RowBox[{"15", " ", 
                    SuperscriptBox["t", "2"], " ", 
                    SubsuperscriptBox["m", "3", "2"]}], "+", 
                   RowBox[{"9", " ", "t", " ", 
                    SubsuperscriptBox["m", "3", "4"]}], "+", 
                   RowBox[{"5", " ", 
                    SubsuperscriptBox["m", "3", "6"]}]}], ")"}]}], "-", 
                RowBox[{"2", " ", "t", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5", " ", 
                    SuperscriptBox["t", "3"]}], "+", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["t", "2"], " ", 
                    SubsuperscriptBox["m", "3", "2"]}], "+", 
                   RowBox[{"15", " ", "t", " ", 
                    SubsuperscriptBox["m", "3", "4"]}], "+", 
                   RowBox[{"35", " ", 
                    SubsuperscriptBox["m", "3", "6"]}]}], ")"}], " ", 
                 SubsuperscriptBox["m", "4", "2"]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["t", "3"], "+", 
                   RowBox[{"5", " ", 
                    SubsuperscriptBox["m", "3", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["t", "2"], "+", 
                    RowBox[{"7", " ", "t", " ", 
                    SubsuperscriptBox["m", "3", "2"]}], "-", 
                    RowBox[{"21", " ", 
                    SubsuperscriptBox["m", "3", "4"]}]}], ")"}]}]}], ")"}], 
                 " ", 
                 SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"t", "-", 
                 SubsuperscriptBox["m", "3", "2"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["t", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"35", " ", 
                    SuperscriptBox["t", "2"]}], "+", 
                   RowBox[{"10", " ", "t", " ", 
                    SubsuperscriptBox["m", "3", "2"]}], "+", 
                   RowBox[{"3", " ", 
                    SubsuperscriptBox["m", "3", "4"]}]}], ")"}]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["t", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5", " ", 
                    SuperscriptBox["t", "2"]}], "+", 
                   RowBox[{"6", " ", "t", " ", 
                    SubsuperscriptBox["m", "3", "2"]}], "+", 
                   RowBox[{"5", " ", 
                    SubsuperscriptBox["m", "3", "4"]}]}], ")"}], " ", 
                 SubsuperscriptBox["m", "4", "2"]}], "+", 
                RowBox[{"3", " ", "t", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["t", "2"]}], "+", 
                   RowBox[{"10", " ", "t", " ", 
                    SubsuperscriptBox["m", "3", "2"]}], "+", 
                   RowBox[{"35", " ", 
                    SubsuperscriptBox["m", "3", "4"]}]}], ")"}], " ", 
                 SubsuperscriptBox["m", "4", "4"]}], "-", 
                RowBox[{"5", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["t", "2"], "+", 
                   RowBox[{"14", " ", "t", " ", 
                    SubsuperscriptBox["m", "3", "2"]}], "-", 
                   RowBox[{"63", " ", 
                    SubsuperscriptBox["m", "3", "4"]}]}], ")"}], " ", 
                 SubsuperscriptBox["m", "4", "6"]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SubsuperscriptBox["m", "2", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"20", " ", "t", " ", 
                 SubsuperscriptBox["m", "3", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{"t", "-", 
                   RowBox[{"7", " ", 
                    SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["t", "2"], " ", 
                 SubsuperscriptBox["m", "3", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", "t"}], "-", 
                   RowBox[{"5", " ", 
                    SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["t", "3"], " ", 
                 SubsuperscriptBox["m", "3", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5", " ", "t"}], "-", 
                   RowBox[{"3", " ", 
                    SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox["t", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"7", " ", "t"}], "-", 
                   SubsuperscriptBox["m", "4", "2"]}], ")"}]}], "+", 
                RowBox[{"35", " ", 
                 SubsuperscriptBox["m", "3", "8"], " ", 
                 RowBox[{"(", 
                  RowBox[{"t", "+", 
                   RowBox[{"9", " ", 
                    SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"t", "-", 
             SubsuperscriptBox["m", "3", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SubsuperscriptBox["m", "2", "6"]}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"7", " ", 
                 SuperscriptBox["t", "4"]}], "+", 
                RowBox[{"12", " ", 
                 SuperscriptBox["t", "3"], " ", 
                 SubsuperscriptBox["m", "3", "2"]}], "+", 
                RowBox[{"18", " ", 
                 SuperscriptBox["t", "2"], " ", 
                 SubsuperscriptBox["m", "3", "4"]}], "+", 
                RowBox[{"28", " ", "t", " ", 
                 SubsuperscriptBox["m", "3", "6"]}], "+", 
                RowBox[{"63", " ", 
                 SubsuperscriptBox["m", "3", "8"]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SubsuperscriptBox["m", "2", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"t", "-", 
                SubsuperscriptBox["m", "3", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"t", " ", 
                 RowBox[{"(", 
                  RowBox[{"t", "+", 
                   SubsuperscriptBox["m", "3", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"7", " ", 
                    SuperscriptBox["t", "2"]}], "+", 
                   RowBox[{"2", " ", "t", " ", 
                    SubsuperscriptBox["m", "3", "2"]}], "+", 
                   RowBox[{"7", " ", 
                    SubsuperscriptBox["m", "3", "4"]}]}], ")"}]}], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{"t", "+", 
                   RowBox[{"3", " ", 
                    SubsuperscriptBox["m", "3", "2"]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["t", "2"], "+", 
                   RowBox[{"7", " ", 
                    SubsuperscriptBox["m", "3", "4"]}]}], ")"}], " ", 
                 SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              SubsuperscriptBox["m", "2", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"t", "-", 
                 SubsuperscriptBox["m", "3", "2"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"7", " ", 
                 SuperscriptBox["t", "4"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["t", "2"], " ", 
                 SubsuperscriptBox["m", "3", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "t"}], "+", 
                   SubsuperscriptBox["m", "3", "2"]}], ")"}]}], "-", 
                RowBox[{"2", " ", "t", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["t", "2"]}], "+", 
                   RowBox[{"6", " ", "t", " ", 
                    SubsuperscriptBox["m", "3", "2"]}], "+", 
                   RowBox[{"7", " ", 
                    SubsuperscriptBox["m", "3", "4"]}]}], ")"}], " ", 
                 SubsuperscriptBox["m", "4", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["t", "2"]}], "+", 
                   RowBox[{"14", " ", "t", " ", 
                    SubsuperscriptBox["m", "3", "2"]}], "+", 
                   RowBox[{"63", " ", 
                    SubsuperscriptBox["m", "3", "4"]}]}], ")"}], " ", 
                 SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"t", "-", 
                 SubsuperscriptBox["m", "3", "2"]}], ")"}], "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SubsuperscriptBox["m", "3", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"t", "-", 
                   RowBox[{"3", " ", 
                    SubsuperscriptBox["m", "4", "2"]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["t", "2"], "+", 
                   RowBox[{"7", " ", 
                    SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}], "+", 
                RowBox[{"t", " ", 
                 RowBox[{"(", 
                  RowBox[{"t", "-", 
                   SubsuperscriptBox["m", "4", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"7", " ", 
                    SuperscriptBox["t", "2"]}], "-", 
                   RowBox[{"2", " ", "t", " ", 
                    SubsuperscriptBox["m", "4", "2"]}], "+", 
                   RowBox[{"7", " ", 
                    SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.891109452952721*^9, 3.891109480015174*^9}, {
   3.8911095472838297`*^9, 3.891109594458858*^9}, {3.891110167621913*^9, 
   3.891110174873885*^9}, {3.891149632119421*^9, 3.891149682760401*^9}, {
   3.892215565745236*^9, 3.892215588911818*^9}, {3.894004685506137*^9, 
   3.894004704429694*^9}, {3.8943403734189243`*^9, 3.894340383637012*^9}, {
   3.8943809701664753`*^9, 3.894380987797689*^9}, 3.8944097368431873`*^9, {
   3.8944097943972692`*^9, 3.894409818836083*^9}, 3.894409860352405*^9, 
   3.894432111806757*^9, 3.894432164908121*^9, 3.894432200155456*^9, 
   3.894432240440432*^9, {3.894703047639638*^9, 3.894703160209291*^9}, 
   3.894703408393029*^9, 3.894703574274723*^9, 3.8947039682329407`*^9, 
   3.8947040038272343`*^9},
 CellLabel->
  "In[104]:=",ExpressionUUID->"8f9f9dea-701c-42f3-a67e-5c3907644eb0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RulekL", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k1L", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", 
         SubscriptBox["m", "1"]], "-", 
        FractionBox[
         RowBox[{
          SubscriptBox["m", "1"], " ", 
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["m", "2", "4"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"t", "-", 
               SubsuperscriptBox["m", "4", "2"]}], ")"}], "2"], "-", 
            RowBox[{"2", " ", 
             SubsuperscriptBox["m", "2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"t", "+", 
               SubsuperscriptBox["m", "4", "2"]}], ")"}]}]}], ")"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox["s", "2"], " ", "t"}]], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"2", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "2"]}]], 
         RowBox[{
          SubscriptBox["m", "1"], " ", 
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["m", "2", "4"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"t", "-", 
               SubsuperscriptBox["m", "4", "2"]}], ")"}], "2"], "-", 
            RowBox[{"2", " ", 
             SubsuperscriptBox["m", "2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"t", "+", 
               SubsuperscriptBox["m", "4", "2"]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SubsuperscriptBox["m", "2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"t", "+", 
               SubsuperscriptBox["m", "3", "2"]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"t", "-", 
               SubsuperscriptBox["m", "3", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"t", "-", 
               SubsuperscriptBox["m", "4", "2"]}], ")"}]}], "+", 
            RowBox[{
             SubsuperscriptBox["m", "1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"t", "-", 
               SubsuperscriptBox["m", "2", "2"], "+", 
               SubsuperscriptBox["m", "4", "2"]}], ")"}]}]}], ")"}]}]}], "-", 
        
        RowBox[{
         FractionBox["1", 
          RowBox[{"4", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "4"]}]], 
         SubscriptBox["m", "1"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["m", "2", "4"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"t", "-", 
              SubsuperscriptBox["m", "4", "2"]}], ")"}], "2"], "-", 
           RowBox[{"2", " ", 
            SubsuperscriptBox["m", "2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"t", "+", 
              SubsuperscriptBox["m", "4", "2"]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubsuperscriptBox["m", "2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"t", "+", 
              SubsuperscriptBox["m", "3", "2"]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"t", "-", 
              SubsuperscriptBox["m", "3", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"t", "-", 
              SubsuperscriptBox["m", "4", "2"]}], ")"}]}], "+", 
           RowBox[{
            SubsuperscriptBox["m", "1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"t", "-", 
              SubsuperscriptBox["m", "2", "2"], "+", 
              SubsuperscriptBox["m", "4", "2"]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubsuperscriptBox["m", "1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"t", "-", 
                 SubsuperscriptBox["m", "2", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", 
                  SuperscriptBox["t", "2"]}], "+", 
                 RowBox[{
                  SubsuperscriptBox["m", "2", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", "t"}], "+", 
                    RowBox[{"4", " ", 
                    SubsuperscriptBox["m", "3", "2"]}]}], ")"}]}]}], ")"}]}], 
              "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"t", " ", 
                  RowBox[{"(", 
                   RowBox[{"t", "+", 
                    SubsuperscriptBox["m", "2", "2"]}], ")"}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{"t", "+", 
                    RowBox[{"2", " ", 
                    SubsuperscriptBox["m", "2", "2"]}]}], ")"}], " ", 
                  SubsuperscriptBox["m", "3", "2"]}]}], ")"}], " ", 
               SubsuperscriptBox["m", "4", "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"t", "-", 
                 RowBox[{"4", " ", 
                  SubsuperscriptBox["m", "3", "2"]}]}], ")"}], " ", 
               SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SubsuperscriptBox["m", "1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["t", "2"], "+", 
              SubsuperscriptBox["m", "2", "4"], "+", 
              SubsuperscriptBox["m", "4", "4"], "-", 
              RowBox[{"2", " ", 
               SubsuperscriptBox["m", "2", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"t", "+", 
                 SubsuperscriptBox["m", "4", "2"]}], ")"}]}]}], ")"}]}], "+", 
           
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SubsuperscriptBox["m", "2", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["t", "2"], "+", 
                 SubsuperscriptBox["m", "3", "4"]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"t", "-", 
                  SubsuperscriptBox["m", "3", "2"]}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"t", "-", 
                  SubsuperscriptBox["m", "4", "2"]}], ")"}], "2"]}], "-", 
              RowBox[{"2", " ", 
               SubsuperscriptBox["m", "2", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"t", "-", 
                 SubsuperscriptBox["m", "3", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["t", "2"], "-", 
                 RowBox[{
                  SubsuperscriptBox["m", "3", "2"], " ", 
                  SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "3"]}]], 
         SubscriptBox["m", "1"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["m", "2", "4"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"t", "-", 
              SubsuperscriptBox["m", "4", "2"]}], ")"}], "2"], "-", 
           RowBox[{"2", " ", 
            SubsuperscriptBox["m", "2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"t", "+", 
              SubsuperscriptBox["m", "4", "2"]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SubsuperscriptBox["m", "1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"t", "-", 
                 SubsuperscriptBox["m", "2", "2"]}], ")"}], "2"], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"t", "-", 
                 RowBox[{"2", " ", 
                  SubsuperscriptBox["m", "2", "2"]}]}], ")"}], " ", 
               SubsuperscriptBox["m", "4", "2"]}], "+", 
              SubsuperscriptBox["m", "4", "4"]}], ")"}]}], "+", 
           RowBox[{
            SubsuperscriptBox["m", "1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "7"}], " ", "t", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"t", "-", 
                  SubsuperscriptBox["m", "2", "2"]}], ")"}], "2"]}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["t", "2"], "+", 
                 RowBox[{"t", " ", 
                  SubsuperscriptBox["m", "2", "2"]}], "-", 
                 RowBox[{"2", " ", 
                  SubsuperscriptBox["m", "2", "4"]}]}], ")"}], " ", 
               SubsuperscriptBox["m", "3", "2"]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"t", " ", 
                  RowBox[{"(", 
                   RowBox[{"t", "+", 
                    SubsuperscriptBox["m", "2", "2"]}], ")"}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{"t", "+", 
                    RowBox[{"4", " ", 
                    SubsuperscriptBox["m", "2", "2"]}]}], ")"}], " ", 
                  SubsuperscriptBox["m", "3", "2"]}]}], ")"}], " ", 
               SubsuperscriptBox["m", "4", "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", " ", "t"}], "-", 
                 RowBox[{"8", " ", 
                  SubsuperscriptBox["m", "3", "2"]}]}], ")"}], " ", 
               SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SubsuperscriptBox["m", "2", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["t", "2"], "+", 
                 RowBox[{"t", " ", 
                  SubsuperscriptBox["m", "3", "2"]}], "+", 
                 SubsuperscriptBox["m", "3", "4"]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"t", "-", 
                  SubsuperscriptBox["m", "3", "2"]}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"t", "-", 
                  SubsuperscriptBox["m", "4", "2"]}], ")"}], "2"]}], "-", 
              RowBox[{
               SubsuperscriptBox["m", "2", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"t", "-", 
                 SubsuperscriptBox["m", "3", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"t", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "t"}], "+", 
                    SubsuperscriptBox["m", "3", "2"]}], ")"}]}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"t", "+", 
                    RowBox[{"2", " ", 
                    SubsuperscriptBox["m", "3", "2"]}]}], ")"}], " ", 
                  SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}], ",", 
     RowBox[{"k2L", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", 
         SubscriptBox["m", "2"]], "-", 
        FractionBox[
         RowBox[{
          SubscriptBox["m", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["m", "1", "4"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"t", "-", 
               SubsuperscriptBox["m", "3", "2"]}], ")"}], "2"], "-", 
            RowBox[{"2", " ", 
             SubsuperscriptBox["m", "1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"t", "+", 
               SubsuperscriptBox["m", "3", "2"]}], ")"}]}]}], ")"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox["s", "2"], " ", "t"}]], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"2", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "2"]}]], 
         RowBox[{
          SubscriptBox["m", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["m", "1", "4"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"t", "-", 
               SubsuperscriptBox["m", "3", "2"]}], ")"}], "2"], "-", 
            RowBox[{"2", " ", 
             SubsuperscriptBox["m", "1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"t", "+", 
               SubsuperscriptBox["m", "3", "2"]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SubsuperscriptBox["m", "2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"t", "+", 
               SubsuperscriptBox["m", "3", "2"]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"t", "-", 
               SubsuperscriptBox["m", "3", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"t", "-", 
               SubsuperscriptBox["m", "4", "2"]}], ")"}]}], "+", 
            RowBox[{
             SubsuperscriptBox["m", "1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"t", "-", 
               SubsuperscriptBox["m", "2", "2"], "+", 
               SubsuperscriptBox["m", "4", "2"]}], ")"}]}]}], ")"}]}]}], "-", 
        
        RowBox[{
         FractionBox["1", 
          RowBox[{"4", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "4"]}]], 
         SubscriptBox["m", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["m", "1", "4"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"t", "-", 
              SubsuperscriptBox["m", "3", "2"]}], ")"}], "2"], "-", 
           RowBox[{"2", " ", 
            SubsuperscriptBox["m", "1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"t", "+", 
              SubsuperscriptBox["m", "3", "2"]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubsuperscriptBox["m", "2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"t", "+", 
              SubsuperscriptBox["m", "3", "2"]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"t", "-", 
              SubsuperscriptBox["m", "3", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"t", "-", 
              SubsuperscriptBox["m", "4", "2"]}], ")"}]}], "+", 
           RowBox[{
            SubsuperscriptBox["m", "1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"t", "-", 
              SubsuperscriptBox["m", "2", "2"], "+", 
              SubsuperscriptBox["m", "4", "2"]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SubsuperscriptBox["m", "2", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["t", "2"], "+", 
              SubsuperscriptBox["m", "3", "4"]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"t", "-", 
               SubsuperscriptBox["m", "3", "2"]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"t", "-", 
               SubsuperscriptBox["m", "4", "2"]}], ")"}], "2"]}], "-", 
           RowBox[{
            SubsuperscriptBox["m", "2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"t", "-", 
              SubsuperscriptBox["m", "3", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox["t", "2"]}], "+", 
              RowBox[{
               SubsuperscriptBox["m", "3", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"t", "-", 
                 RowBox[{"4", " ", 
                  SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}]}], ")"}]}], 
           "+", 
           RowBox[{"2", " ", 
            SubsuperscriptBox["m", "1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               SubsuperscriptBox["m", "2", "4"], " ", 
               RowBox[{"(", 
                RowBox[{"t", "+", 
                 SubsuperscriptBox["m", "3", "2"]}], ")"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"t", "-", 
                 SubsuperscriptBox["m", "4", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["t", "2"], "-", 
                 RowBox[{
                  SubsuperscriptBox["m", "3", "2"], " ", 
                  SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SubsuperscriptBox["m", "2", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"t", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", "t"}], "+", 
                    SubsuperscriptBox["m", "3", "2"]}], ")"}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{"t", "+", 
                    RowBox[{"2", " ", 
                    SubsuperscriptBox["m", "3", "2"]}]}], ")"}], " ", 
                  SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}]}], ")"}]}], 
           "+", 
           RowBox[{
            SubsuperscriptBox["m", "1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SubsuperscriptBox["m", "2", "4"]}], "-", 
              RowBox[{
               SubsuperscriptBox["m", "2", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", "t"}], "+", 
                 RowBox[{"4", " ", 
                  SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["t", "2"], "+", 
                 SubsuperscriptBox["m", "4", "4"]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "3"]}]], 
         SubscriptBox["m", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["m", "1", "4"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"t", "-", 
              SubsuperscriptBox["m", "3", "2"]}], ")"}], "2"], "-", 
           RowBox[{"2", " ", 
            SubsuperscriptBox["m", "1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"t", "+", 
              SubsuperscriptBox["m", "3", "2"]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SubsuperscriptBox["m", "2", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["t", "2"], "+", 
              RowBox[{"t", " ", 
               SubsuperscriptBox["m", "3", "2"]}], "+", 
              SubsuperscriptBox["m", "3", "4"]}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"t", "-", 
               SubsuperscriptBox["m", "3", "2"]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"t", "-", 
               SubsuperscriptBox["m", "4", "2"]}], ")"}], "2"]}], "-", 
           RowBox[{
            SubsuperscriptBox["m", "2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"t", "-", 
              SubsuperscriptBox["m", "3", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"t", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"7", " ", "t"}], "+", 
                 RowBox[{"5", " ", 
                  SubsuperscriptBox["m", "3", "2"]}]}], ")"}]}], "-", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{"t", "+", 
                 RowBox[{"2", " ", 
                  SubsuperscriptBox["m", "3", "2"]}]}], ")"}], " ", 
               SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SubsuperscriptBox["m", "1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SubsuperscriptBox["m", "2", "4"]}], "-", 
              RowBox[{
               SubsuperscriptBox["m", "2", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"7", " ", "t"}], "+", 
                 RowBox[{"8", " ", 
                  SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["t", "2"], "+", 
                 RowBox[{"t", " ", 
                  SubsuperscriptBox["m", "4", "2"]}], "+", 
                 SubsuperscriptBox["m", "4", "4"]}], ")"}]}]}], ")"}]}], "+", 
           
           RowBox[{"2", " ", 
            SubsuperscriptBox["m", "1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               SubsuperscriptBox["m", "2", "4"], " ", 
               RowBox[{"(", 
                RowBox[{"t", "+", 
                 SubsuperscriptBox["m", "3", "2"]}], ")"}]}], "+", 
              RowBox[{
               SubsuperscriptBox["m", "2", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"t", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"7", " ", "t"}], "+", 
                    SubsuperscriptBox["m", "3", "2"]}], ")"}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{"t", "+", 
                    RowBox[{"4", " ", 
                    SubsuperscriptBox["m", "3", "2"]}]}], ")"}], " ", 
                  SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"t", "-", 
                 SubsuperscriptBox["m", "4", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"t", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "t"}], "+", 
                    SubsuperscriptBox["m", "4", "2"]}], ")"}]}], "-", 
                 RowBox[{
                  SubsuperscriptBox["m", "3", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"t", "+", 
                    RowBox[{"2", " ", 
                    SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ",", 
     RowBox[{"k3L", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", 
         SubscriptBox["m", "3"]], "-", 
        FractionBox[
         RowBox[{
          SubscriptBox["m", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["m", "2", "4"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"t", "-", 
               SubsuperscriptBox["m", "4", "2"]}], ")"}], "2"], "-", 
            RowBox[{"2", " ", 
             SubsuperscriptBox["m", "2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"t", "+", 
               SubsuperscriptBox["m", "4", "2"]}], ")"}]}]}], ")"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox["s", "2"], " ", "t"}]], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"2", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "2"]}]], 
         RowBox[{
          SubscriptBox["m", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["m", "2", "4"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"t", "-", 
               SubsuperscriptBox["m", "4", "2"]}], ")"}], "2"], "-", 
            RowBox[{"2", " ", 
             SubsuperscriptBox["m", "2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"t", "+", 
               SubsuperscriptBox["m", "4", "2"]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SubsuperscriptBox["m", "2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"t", "+", 
               SubsuperscriptBox["m", "3", "2"]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"t", "-", 
               SubsuperscriptBox["m", "3", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"t", "-", 
               SubsuperscriptBox["m", "4", "2"]}], ")"}]}], "+", 
            RowBox[{
             SubsuperscriptBox["m", "1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"t", "-", 
               SubsuperscriptBox["m", "2", "2"], "+", 
               SubsuperscriptBox["m", "4", "2"]}], ")"}]}]}], ")"}]}]}], "-", 
        
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "3"]}]], 
         SubscriptBox["m", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["m", "2", "4"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"t", "-", 
              SubsuperscriptBox["m", "4", "2"]}], ")"}], "2"], "-", 
           RowBox[{"2", " ", 
            SubsuperscriptBox["m", "2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"t", "+", 
              SubsuperscriptBox["m", "4", "2"]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubsuperscriptBox["m", "2", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["t", "2"]}], "+", 
              RowBox[{"5", " ", "t", " ", 
               SubsuperscriptBox["m", "3", "2"]}], "+", 
              RowBox[{"4", " ", 
               SubsuperscriptBox["m", "3", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["t", "2"]}], "-", 
              RowBox[{"7", " ", "t", " ", 
               SubsuperscriptBox["m", "3", "2"]}], "+", 
              RowBox[{"4", " ", 
               SubsuperscriptBox["m", "3", "4"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"t", "-", 
               SubsuperscriptBox["m", "4", "2"]}], ")"}], "2"]}], "+", 
           RowBox[{"4", " ", 
            SubsuperscriptBox["m", "1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"t", "-", 
                 SubsuperscriptBox["m", "2", "2"]}], ")"}], "2"], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"t", "-", 
                 RowBox[{"2", " ", 
                  SubsuperscriptBox["m", "2", "2"]}]}], ")"}], " ", 
               SubsuperscriptBox["m", "4", "2"]}], "+", 
              SubsuperscriptBox["m", "4", "4"]}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            SubsuperscriptBox["m", "1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "t", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"t", "-", 
                  SubsuperscriptBox["m", "2", "2"]}], ")"}], "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["t", "2"], "+", 
                 RowBox[{"t", " ", 
                  SubsuperscriptBox["m", "2", "2"]}], "-", 
                 RowBox[{"2", " ", 
                  SubsuperscriptBox["m", "2", "4"]}]}], ")"}], " ", 
               SubsuperscriptBox["m", "3", "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"t", " ", 
                  RowBox[{"(", 
                   RowBox[{"t", "+", 
                    SubsuperscriptBox["m", "3", "2"]}], ")"}]}], "+", 
                 RowBox[{
                  SubsuperscriptBox["m", "2", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"t", "+", 
                    RowBox[{"4", " ", 
                    SubsuperscriptBox["m", "3", "2"]}]}], ")"}]}]}], ")"}], 
               " ", 
               SubsuperscriptBox["m", "4", "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"t", "-", 
                 RowBox[{"2", " ", 
                  SubsuperscriptBox["m", "3", "2"]}]}], ")"}], " ", 
               SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SubsuperscriptBox["m", "2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SubsuperscriptBox["m", "3", "4"], " ", 
               RowBox[{"(", 
                RowBox[{"t", "-", 
                 RowBox[{"2", " ", 
                  SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["t", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "t"}], "+", 
                 SubsuperscriptBox["m", "4", "2"]}], ")"}]}], "+", 
              RowBox[{"t", " ", 
               SubsuperscriptBox["m", "3", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"t", "+", 
                 SubsuperscriptBox["m", "4", "2"]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"4", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "4"]}]], 
         SubscriptBox["m", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["m", "2", "4"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"t", "-", 
              SubsuperscriptBox["m", "4", "2"]}], ")"}], "2"], "-", 
           RowBox[{"2", " ", 
            SubsuperscriptBox["m", "2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"t", "+", 
              SubsuperscriptBox["m", "4", "2"]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubsuperscriptBox["m", "2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"t", "+", 
              SubsuperscriptBox["m", "3", "2"]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"t", "-", 
              SubsuperscriptBox["m", "3", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"t", "-", 
              SubsuperscriptBox["m", "4", "2"]}], ")"}]}], "+", 
           RowBox[{
            SubsuperscriptBox["m", "1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"t", "-", 
              SubsuperscriptBox["m", "2", "2"], "+", 
              SubsuperscriptBox["m", "4", "2"]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubsuperscriptBox["m", "2", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["t", "2"]}], "+", 
              RowBox[{"t", " ", 
               SubsuperscriptBox["m", "3", "2"]}], "+", 
              RowBox[{"2", " ", 
               SubsuperscriptBox["m", "3", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["t", "2"]}], "-", 
              RowBox[{"3", " ", "t", " ", 
               SubsuperscriptBox["m", "3", "2"]}], "+", 
              RowBox[{"2", " ", 
               SubsuperscriptBox["m", "3", "4"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"t", "-", 
               SubsuperscriptBox["m", "4", "2"]}], ")"}], "2"]}], "+", 
           RowBox[{"4", " ", 
            SubsuperscriptBox["m", "1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"t", "-", 
                   SubsuperscriptBox["m", "2", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["t", "2"], "-", 
                   RowBox[{
                    SubsuperscriptBox["m", "2", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"t", "+", 
                    SubsuperscriptBox["m", "3", "2"]}], ")"}]}]}], ")"}]}], 
                ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"t", " ", 
                  RowBox[{"(", 
                   RowBox[{"t", "+", 
                    SubsuperscriptBox["m", "3", "2"]}], ")"}]}], "+", 
                 RowBox[{
                  SubsuperscriptBox["m", "2", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"t", "+", 
                    RowBox[{"2", " ", 
                    SubsuperscriptBox["m", "3", "2"]}]}], ")"}]}]}], ")"}], 
               " ", 
               SubsuperscriptBox["m", "4", "2"]}], "-", 
              RowBox[{
               SubsuperscriptBox["m", "3", "2"], " ", 
               SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SubsuperscriptBox["m", "1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["t", "2"], "+", 
              SubsuperscriptBox["m", "2", "4"], "+", 
              SubsuperscriptBox["m", "4", "4"], "-", 
              RowBox[{"2", " ", 
               SubsuperscriptBox["m", "2", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"t", "+", 
                 SubsuperscriptBox["m", "4", "2"]}], ")"}]}]}], ")"}]}], "+", 
           
           RowBox[{"2", " ", 
            SubsuperscriptBox["m", "2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               SuperscriptBox["t", "3"]}], "+", 
              RowBox[{
               SubsuperscriptBox["m", "3", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["t", "2"], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"t", "-", 
                    RowBox[{"2", " ", 
                    SubsuperscriptBox["m", "3", "2"]}]}], ")"}], " ", 
                  SubsuperscriptBox["m", "4", "2"]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}], ",", 
     RowBox[{"k4L", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", 
         SubscriptBox["m", "4"]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["m", "1", "4"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"t", "-", 
               SubsuperscriptBox["m", "3", "2"]}], ")"}], "2"], "-", 
            RowBox[{"2", " ", 
             SubsuperscriptBox["m", "1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"t", "+", 
               SubsuperscriptBox["m", "3", "2"]}], ")"}]}]}], ")"}], " ", 
          SubscriptBox["m", "4"]}], 
         RowBox[{"2", " ", 
          SuperscriptBox["s", "2"], " ", "t"}]], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["s", "4"], " ", 
           SuperscriptBox["t", "3"]}]], 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["m", "1", "4"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"t", "-", 
              SubsuperscriptBox["m", "3", "2"]}], ")"}], "2"], "-", 
           RowBox[{"2", " ", 
            SubsuperscriptBox["m", "1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"t", "+", 
              SubsuperscriptBox["m", "3", "2"]}], ")"}]}]}], ")"}], " ", 
         SubscriptBox["m", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"t", "-", 
               SubsuperscriptBox["m", "1", "2"]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"t", "-", 
               SubsuperscriptBox["m", "2", "2"]}], ")"}], "2"]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"t", "-", 
              SubsuperscriptBox["m", "2", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"t", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "t"}], "+", 
                 SubsuperscriptBox["m", "2", "2"]}], ")"}]}], "-", 
              RowBox[{
               SubsuperscriptBox["m", "1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"t", "+", 
                 RowBox[{"2", " ", 
                  SubsuperscriptBox["m", "2", "2"]}]}], ")"}]}]}], ")"}], " ", 
            SubsuperscriptBox["m", "3", "2"]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["t", "2"], "+", 
              RowBox[{"t", " ", 
               SubsuperscriptBox["m", "2", "2"]}], "+", 
              SubsuperscriptBox["m", "2", "4"]}], ")"}], " ", 
            SubsuperscriptBox["m", "3", "4"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SubsuperscriptBox["m", "1", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", " ", "t"}], "-", 
                 RowBox[{"8", " ", 
                  SubsuperscriptBox["m", "2", "2"]}]}], ")"}]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"t", "-", 
                 SubsuperscriptBox["m", "3", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"7", " ", "t", " ", 
                  RowBox[{"(", 
                   RowBox[{"t", "-", 
                    SubsuperscriptBox["m", "3", "2"]}], ")"}]}], "-", 
                 RowBox[{"4", " ", 
                  SubsuperscriptBox["m", "2", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"t", "+", 
                    RowBox[{"2", " ", 
                    SubsuperscriptBox["m", "3", "2"]}]}], ")"}]}]}], ")"}]}], 
              "+", 
              RowBox[{"2", " ", 
               SubsuperscriptBox["m", "1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"t", " ", 
                  RowBox[{"(", 
                   RowBox[{"t", "+", 
                    SubsuperscriptBox["m", "3", "2"]}], ")"}]}], "+", 
                 RowBox[{"2", " ", 
                  SubsuperscriptBox["m", "2", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"t", "+", 
                    RowBox[{"4", " ", 
                    SubsuperscriptBox["m", "3", "2"]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}], " ", 
            SubsuperscriptBox["m", "4", "2"]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["m", "1", "4"], "+", 
              RowBox[{
               SubsuperscriptBox["m", "1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"t", "-", 
                 RowBox[{"2", " ", 
                  SubsuperscriptBox["m", "3", "2"]}]}], ")"}]}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"t", "-", 
                 SubsuperscriptBox["m", "3", "2"]}], ")"}], "2"]}], ")"}], 
            " ", 
            SubsuperscriptBox["m", "4", "4"]}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"2", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox["t", "2"]}]], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["m", "1", "4"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"t", "-", 
               SubsuperscriptBox["m", "3", "2"]}], ")"}], "2"], "-", 
            RowBox[{"2", " ", 
             SubsuperscriptBox["m", "1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"t", "+", 
               SubsuperscriptBox["m", "3", "2"]}], ")"}]}]}], ")"}], " ", 
          SubscriptBox["m", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SubsuperscriptBox["m", "2", "2"]}], " ", 
             RowBox[{"(", 
              RowBox[{"t", "+", 
               SubsuperscriptBox["m", "3", "2"]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"t", "-", 
               SubsuperscriptBox["m", "3", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"t", "-", 
               SubsuperscriptBox["m", "4", "2"]}], ")"}]}], "-", 
            RowBox[{
             SubsuperscriptBox["m", "1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"t", "-", 
               SubsuperscriptBox["m", "2", "2"], "+", 
               SubsuperscriptBox["m", "4", "2"]}], ")"}]}]}], ")"}]}]}], "+", 
        
        RowBox[{
         FractionBox["1", 
          RowBox[{"4", " ", 
           SuperscriptBox["s", "5"], " ", 
           SuperscriptBox["t", "4"]}]], 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["m", "1", "4"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"t", "-", 
              SubsuperscriptBox["m", "3", "2"]}], ")"}], "2"], "-", 
           RowBox[{"2", " ", 
            SubsuperscriptBox["m", "1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"t", "+", 
              SubsuperscriptBox["m", "3", "2"]}], ")"}]}]}], ")"}], " ", 
         SubscriptBox["m", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"t", "-", 
               SubsuperscriptBox["m", "1", "2"]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"t", "-", 
               SubsuperscriptBox["m", "2", "2"]}], ")"}], "2"]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"t", "-", 
              SubsuperscriptBox["m", "2", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["t", "2"], "-", 
              RowBox[{
               SubsuperscriptBox["m", "1", "2"], " ", 
               SubsuperscriptBox["m", "2", "2"]}]}], ")"}], " ", 
            SubsuperscriptBox["m", "3", "2"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["t", "2"], "+", 
              SubsuperscriptBox["m", "2", "4"]}], ")"}], " ", 
            SubsuperscriptBox["m", "3", "4"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SubsuperscriptBox["m", "1", "4"], " ", 
               RowBox[{"(", 
                RowBox[{"t", "-", 
                 RowBox[{"4", " ", 
                  SubsuperscriptBox["m", "2", "2"]}]}], ")"}]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"t", "-", 
                 SubsuperscriptBox["m", "3", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["t", "2"]}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", "t"}], "+", 
                    RowBox[{"4", " ", 
                    SubsuperscriptBox["m", "2", "2"]}]}], ")"}], " ", 
                  SubsuperscriptBox["m", "3", "2"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SubsuperscriptBox["m", "1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"t", " ", 
                  RowBox[{"(", 
                   RowBox[{"t", "+", 
                    SubsuperscriptBox["m", "3", "2"]}], ")"}]}], "+", 
                 RowBox[{"2", " ", 
                  SubsuperscriptBox["m", "2", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"t", "+", 
                    RowBox[{"2", " ", 
                    SubsuperscriptBox["m", "3", "2"]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}], " ", 
            SubsuperscriptBox["m", "4", "2"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["t", "2"], "+", 
              SubsuperscriptBox["m", "1", "4"], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"t", "+", 
                 SubsuperscriptBox["m", "1", "2"]}], ")"}], " ", 
               SubsuperscriptBox["m", "3", "2"]}], "+", 
              SubsuperscriptBox["m", "3", "4"]}], ")"}], " ", 
            SubsuperscriptBox["m", "4", "4"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SubsuperscriptBox["m", "2", "2"]}], " ", 
            RowBox[{"(", 
             RowBox[{"t", "+", 
              SubsuperscriptBox["m", "3", "2"]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"t", "-", 
              SubsuperscriptBox["m", "3", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"t", "-", 
              SubsuperscriptBox["m", "4", "2"]}], ")"}]}], "-", 
           RowBox[{
            SubsuperscriptBox["m", "1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"t", "-", 
              SubsuperscriptBox["m", "2", "2"], "+", 
              SubsuperscriptBox["m", "4", "2"]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.891110176291627*^9, 3.891110235489843*^9}, 
   3.891149320326582*^9, {3.892215594497611*^9, 3.892215612778706*^9}, {
   3.894004706926052*^9, 3.894004718078529*^9}, {3.8943403871084423`*^9, 
   3.894340396325602*^9}, {3.894380993892597*^9, 3.894381008747169*^9}, {
   3.89440996145956*^9, 3.8944100138774567`*^9}, 3.894432291980751*^9, {
   3.894432323569191*^9, 3.894432346686201*^9}, {3.894703194091628*^9, 
   3.8947032665813627`*^9}, {3.894704072362125*^9, 3.89470409662295*^9}, 
   3.89470416185194*^9, 3.894704221929291*^9, 3.8947042757193604`*^9, 
   3.894704316276977*^9, {3.8948741957875977`*^9, 3.8948742411109943`*^9}, {
   3.8964128106512527`*^9, 3.896412816781866*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"da6ce744-1efc-45ce-86a4-369101d7ddd1"]
}, Closed]],

Cell[CellGroupData[{

Cell["Constraints", "Section",
 CellChangeTimes->{{3.899901057398139*^9, 3.899901077446823*^9}, {
  3.9063778170799713`*^9, 
  3.9063778195938253`*^9}},ExpressionUUID->"2b88243f-00ca-4313-956c-\
1dc08b3952fb"],

Cell[CellGroupData[{

Cell["Constructing all the processes", "Subsection",
 CellChangeTimes->{{3.906377840538435*^9, 3.90637784877439*^9}, {
  3.909020403551785*^9, 
  3.9090204048867197`*^9}},ExpressionUUID->"b61ee05c-3638-4c1c-bb3d-\
b436386b49ec"],

Cell["\<\
Using the Swap, cyclic and Cyclic functions on bare structures we obtain \
different processes\
\>", "Text",
 CellChangeTimes->{{3.9090203879512653`*^9, 3.909020433340332*^9}, {
   3.909026803898944*^9, 3.9090268093110867`*^9}, {3.909028318570636*^9, 
   3.9090283229105*^9}, 
   3.90902884682799*^9},ExpressionUUID->"448e3f5b-da85-44a0-81aa-\
f47ecba54fe9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Struc2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Struc", "/.", 
        RowBox[{"Swap", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], "/.", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "4"}]], "->", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["A", 
            RowBox[{"2", ",", "3"}]], "+", 
           SubscriptBox["A", 
            RowBox[{"2", ",", "1"}]]}], ")"}]}]}]}], "/.", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"4", ",", "2"}]], "->", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["A", 
           RowBox[{"4", ",", "3"}]], "+", 
          SubscriptBox["A", 
           RowBox[{"4", ",", "1"}]]}], ")"}]}]}]}], "/.", 
     RowBox[{
      SubscriptBox["A", 
       RowBox[{"1", ",", "3"}]], "->", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["A", 
          RowBox[{"1", ",", "2"}]], "+", 
         SubscriptBox["A", 
          RowBox[{"1", ",", "4"}]]}], ")"}]}]}]}], "/.", 
    RowBox[{
     SubscriptBox["A", 
      RowBox[{"3", ",", "1"}]], "->", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], "+", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]]}], ")"}]}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.894341211456243*^9, 3.894341222865715*^9}, 
   3.894430540234167*^9, {3.9055823953730707`*^9, 3.905582397688306*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"6ff3feb9-fe70-46f1-a2e9-db947e67e0e0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Struc3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Struc", "/.", 
        RowBox[{"Swap", "[", 
         RowBox[{"1", ",", "3"}], "]"}]}], "/.", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "4"}]], "->", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["A", 
            RowBox[{"2", ",", "3"}]], "+", 
           SubscriptBox["A", 
            RowBox[{"2", ",", "1"}]]}], ")"}]}]}]}], "/.", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"4", ",", "2"}]], "->", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["A", 
           RowBox[{"4", ",", "3"}]], "+", 
          SubscriptBox["A", 
           RowBox[{"4", ",", "1"}]]}], ")"}]}]}]}], "/.", 
     RowBox[{
      SubscriptBox["A", 
       RowBox[{"1", ",", "3"}]], "->", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["A", 
          RowBox[{"1", ",", "2"}]], "+", 
         SubscriptBox["A", 
          RowBox[{"1", ",", "4"}]]}], ")"}]}]}]}], "/.", 
    RowBox[{
     SubscriptBox["A", 
      RowBox[{"3", ",", "1"}]], "->", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], "+", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]]}], ")"}]}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.89434123420339*^9, 3.894341234336801*^9}, {
   3.8943412932101517`*^9, 3.894341293303134*^9}, 3.894430544046953*^9, 
   3.905582401195279*^9},
 CellLabel->
  "In[108]:=",ExpressionUUID->"1fd7e1f2-2fdf-4158-88a6-a0b5ccae4eb3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Struc4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Struc", "/.", 
        RowBox[{"Swap", "[", 
         RowBox[{"2", ",", "3"}], "]"}]}], "/.", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "4"}]], "->", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["A", 
            RowBox[{"2", ",", "3"}]], "+", 
           SubscriptBox["A", 
            RowBox[{"2", ",", "1"}]]}], ")"}]}]}]}], "/.", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"4", ",", "2"}]], "->", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["A", 
           RowBox[{"4", ",", "3"}]], "+", 
          SubscriptBox["A", 
           RowBox[{"4", ",", "1"}]]}], ")"}]}]}]}], "/.", 
     RowBox[{
      SubscriptBox["A", 
       RowBox[{"1", ",", "3"}]], "->", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["A", 
          RowBox[{"1", ",", "2"}]], "+", 
         SubscriptBox["A", 
          RowBox[{"1", ",", "4"}]]}], ")"}]}]}]}], "/.", 
    RowBox[{
     SubscriptBox["A", 
      RowBox[{"3", ",", "1"}]], "->", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], "+", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]]}], ")"}]}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8943412413816643`*^9, 3.894341242228085*^9}, {
   3.8943413022248383`*^9, 3.894341302335367*^9}, 3.8944305501645603`*^9, 
   3.906378788253664*^9, {3.909028711302878*^9, 3.9090287114163017`*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"3cc150e6-d1db-4692-9cb3-9bc0a9ed09ea"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Struc5", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Struc", "/.", 
        RowBox[{"cyclic", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "/.", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "4"}]], "->", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["A", 
            RowBox[{"2", ",", "3"}]], "+", 
           SubscriptBox["A", 
            RowBox[{"2", ",", "1"}]]}], ")"}]}]}]}], "/.", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"4", ",", "2"}]], "->", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["A", 
           RowBox[{"4", ",", "3"}]], "+", 
          SubscriptBox["A", 
           RowBox[{"4", ",", "1"}]]}], ")"}]}]}]}], "/.", 
     RowBox[{
      SubscriptBox["A", 
       RowBox[{"1", ",", "3"}]], "->", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["A", 
          RowBox[{"1", ",", "2"}]], "+", 
         SubscriptBox["A", 
          RowBox[{"1", ",", "4"}]]}], ")"}]}]}]}], "/.", 
    RowBox[{
     SubscriptBox["A", 
      RowBox[{"3", ",", "1"}]], "->", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], "+", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]]}], ")"}]}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.894341315889662*^9, 3.894341338691967*^9}, 
   3.894430562044594*^9, 3.906378796345306*^9, {3.9090287130572653`*^9, 
   3.909028713155555*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"7bf0bafb-b15e-44fa-aa04-c87e0c22b034"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Struc6", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Struc", "/.", 
        RowBox[{"cyclic", "[", 
         RowBox[{"1", ",", "3", ",", "2"}], "]"}]}], "/.", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "4"}]], "->", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["A", 
            RowBox[{"2", ",", "3"}]], "+", 
           SubscriptBox["A", 
            RowBox[{"2", ",", "1"}]]}], ")"}]}]}]}], "/.", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"4", ",", "2"}]], "->", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["A", 
           RowBox[{"4", ",", "3"}]], "+", 
          SubscriptBox["A", 
           RowBox[{"4", ",", "1"}]]}], ")"}]}]}]}], "/.", 
     RowBox[{
      SubscriptBox["A", 
       RowBox[{"1", ",", "3"}]], "->", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["A", 
          RowBox[{"1", ",", "2"}]], "+", 
         SubscriptBox["A", 
          RowBox[{"1", ",", "4"}]]}], ")"}]}]}]}], "/.", 
    RowBox[{
     SubscriptBox["A", 
      RowBox[{"3", ",", "1"}]], "->", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], "+", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]]}], ")"}]}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.894341346178865*^9, 3.894341351068803*^9}, 
   3.8944305655896177`*^9, 3.906378799338969*^9, {3.9090287151802177`*^9, 
   3.9090287153182497`*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"835b29f3-2694-45ac-927e-15e84b8b1782"],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 2}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 4},ExpressionUUID->"551c6c61-53fc-4f15-bc92-fac6bc0a9962"]
}, Closed]],

Cell[CellGroupData[{

Cell["Evaluating the Regge expansion of the processes", "Subsection",
 CellChangeTimes->{{3.899901158408505*^9, 3.899901188774247*^9}, 
   3.909020410150772*^9},ExpressionUUID->"4685bd0a-0e64-48ab-9aca-\
8cbbd2a60ddb"],

Cell[BoxData[
 RowBox[{"Here", ",", " ", 
  RowBox[{
  "the", " ", "Regge", " ", "expansion", " ", "for", " ", "6", " ", 
   "different", " ", "processes", " ", "is", " ", "done", " ", "upto", " ", 
   SuperscriptBox["s", "3"], " ", 
   RowBox[{"order", ".", " ", "We"}], " ", "consider", " ", "these", " ", "6",
    " ", "processes", " ", "only", " ", "which", " ", "are", " ", 
   SubscriptBox["S", "3"], " ", "permutations", " ", "on", " ", "particles", 
   " ", "1"}], ",", "2", ",", 
  RowBox[{"3", " ", "as", " ", "the", " ", 
   RowBox[{
    SubscriptBox["Z", "2"], "\[Cross]", 
    SubscriptBox["Z", 
     RowBox[{"2", " "}]]}], "permutations", " ", "do", " ", "not", " ", 
   "change", " ", 
   RowBox[{"(", 
    RowBox[{"s", ",", "t", ",", "u"}], ")"}], " ", "and", " ", "hence", " ", 
   "do", " ", "not", " ", "change", " ", "the", " ", "Regge", " ", 
   RowBox[{"limit", ".", " ", "Note"}], " ", "that", " ", "unpermuting", " ", 
   "of", " ", "masses", " ", "in", " ", "different", " ", "processes", " ", 
   "is", " ", "necessary"}]}]], "Text",
 CellChangeTimes->{{3.909020442484778*^9, 3.909020597859189*^9}, {
  3.9090270842373734`*^9, 3.909027092874281*^9}, {3.9090282941780453`*^9, 
  3.909028301717876*^9}},ExpressionUUID->"90663da7-5df3-4123-9fb2-\
1ca128f614cc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Struc1s3", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["g", "i"], 
        RowBox[{"Assuming", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["m", "1"], ">", "0"}], "&&", 
           RowBox[{
            SubscriptBox["m", "2"], ">", "0"}], "&&", 
           RowBox[{
            SubscriptBox["m", "3"], ">", "0"}], "&&", 
           RowBox[{
            SubscriptBox["m", "4"], ">", "0"}], " ", "&&", 
           RowBox[{"s", ">", "0"}], "&&", 
           RowBox[{"q", ">", "0"}]}], ",", 
          RowBox[{
           RowBox[{"Series", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Struc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "/.", "Rule1"}], "/.", 
                    "Rule1"}], "/.", "RulePerp"}], "/.", "RulePerp"}], "/.", 
                   "Rule2"}], "/.", "Rule2"}], "/.", "Rulebc"}], "/.", 
                "Rulebc"}], "/.", "RulekL"}], "/.", "RulekT"}], ",", 
             RowBox[{"{", 
              RowBox[{"s", ",", "\[Infinity]", ",", 
               RowBox[{"-", "3"}]}], "}"}]}], "]"}], "//", "Normal"}]}], 
         "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "Struc", "]"}]}], "}"}]}], "]"}], "//", 
     "Expand"}], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.894513995419355*^9, 3.894513997656114*^9}, {
   3.894514029739046*^9, 3.894514064458147*^9}, {3.894514269210063*^9, 
   3.894514274673596*^9}, {3.8945146223355503`*^9, 3.894514623108136*^9}, {
   3.8945146955340347`*^9, 3.894514700925161*^9}, {3.894515736036908*^9, 
   3.8945157361297903`*^9}, {3.894516272372135*^9, 3.894516282704957*^9}, {
   3.8945181425252657`*^9, 3.894518142616214*^9}, {3.8945186131384172`*^9, 
   3.894518621287545*^9}, {3.894524436081478*^9, 3.894524436563199*^9}, {
   3.894551514220993*^9, 3.8945515152759457`*^9}, {3.8945516263684387`*^9, 
   3.894551630012466*^9}, {3.8945525071603317`*^9, 3.894552509863*^9}, {
   3.894555790701416*^9, 3.8945557909509773`*^9}, {3.894556178256948*^9, 
   3.894556178348956*^9}, {3.8945569860374804`*^9, 3.894556986079813*^9}, {
   3.894583369907753*^9, 3.8945833969934893`*^9}, {3.894872725721499*^9, 
   3.8948727758257513`*^9}, 3.894872930392167*^9, {3.894872984459119*^9, 
   3.8948729957968473`*^9}, {3.894876911080092*^9, 3.894876917096098*^9}, {
   3.894877107596301*^9, 3.894877107914524*^9}, {3.894877203403344*^9, 
   3.894877208138297*^9}, {3.8948889782765636`*^9, 3.8948889824410954`*^9}, {
   3.8948892469684973`*^9, 3.894889249942054*^9}, 3.89488934002523*^9, {
   3.8948908782296143`*^9, 3.894890893132126*^9}, {3.8948915983104057`*^9, 
   3.8948916129499283`*^9}, {3.894891673103857*^9, 3.894891681133793*^9}, {
   3.894893713338881*^9, 3.8948937467219877`*^9}, 3.894894860066285*^9, {
   3.894895786527227*^9, 3.8948957909202013`*^9}, {3.894944395064747*^9, 
   3.894944404962409*^9}, {3.894945664813772*^9, 3.894945705324648*^9}, 
   3.894945754856772*^9, {3.8950315171870213`*^9, 3.8950315364382687`*^9}, {
   3.895031578455563*^9, 3.895031578591239*^9}, {3.8950560850172367`*^9, 
   3.895056096425186*^9}, {3.895056413863255*^9, 3.895056419813689*^9}, {
   3.8950565852573013`*^9, 3.895056585393114*^9}, 3.8961561897149067`*^9, {
   3.896157356269163*^9, 3.896157357141348*^9}, 3.896157439845574*^9, 
   3.89615761003856*^9, {3.896164301954782*^9, 3.896164327929215*^9}, {
   3.896164937243321*^9, 3.8961649373305902`*^9}, {3.896164996689645*^9, 
   3.896165000251313*^9}, {3.896165140756318*^9, 3.8961651598804893`*^9}, {
   3.896165300584654*^9, 3.896165301078817*^9}, {3.8961656332691307`*^9, 
   3.896165633347623*^9}, {3.896165682987627*^9, 3.896165685380952*^9}, {
   3.8964493839598217`*^9, 3.896449389063818*^9}, {3.8964847597763853`*^9, 
   3.896484759857821*^9}, {3.896484820766863*^9, 3.896484825218727*^9}, {
   3.896523984108012*^9, 3.896523988586927*^9}, {3.899899698425482*^9, 
   3.899899698629119*^9}, {3.8998997394042683`*^9, 3.899899746715987*^9}, {
   3.905582474410922*^9, 3.90558249534667*^9}, {3.905582752895454*^9, 
   3.905582786806716*^9}, {3.9055829237776823`*^9, 3.905582924289199*^9}, {
   3.90558369160947*^9, 3.905583698308742*^9}, {3.905583826527564*^9, 
   3.905583841121662*^9}, {3.905583873365308*^9, 3.905583897118553*^9}, {
   3.90637797039701*^9, 3.9063779964579153`*^9}, {3.906378472042506*^9, 
   3.906378472650243*^9}, 3.906378933343807*^9, {3.906378975234879*^9, 
   3.906378975315402*^9}, {3.906379024076766*^9, 3.906379034392592*^9}, {
   3.906379331563099*^9, 3.9063793620321712`*^9}, 3.907395166586927*^9, {
   3.907395206202313*^9, 3.9073952063177433`*^9}, {3.90739543396891*^9, 
   3.907395438415482*^9}, {3.907395519798163*^9, 3.907395522985965*^9}, {
   3.907395584990501*^9, 3.907395585214514*^9}, {3.908972205037446*^9, 
   3.908972205221327*^9}, 3.9089723817952623`*^9, {3.908973184806746*^9, 
   3.908973185090619*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"cdcdd255-6fba-4179-9599-0980bec7d799"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Struc2s3", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         SubscriptBox["g", "i"], 
         RowBox[{"Assuming", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             SubscriptBox["m", "1"], ">", "0"}], "&&", 
            RowBox[{
             SubscriptBox["m", "2"], ">", "0"}], "&&", 
            RowBox[{
             SubscriptBox["m", "3"], ">", "0"}], "&&", 
            RowBox[{
             SubscriptBox["m", "4"], ">", "0"}], " ", "&&", 
            RowBox[{"s", ">", "0"}], "&&", 
            RowBox[{"q", ">", "0"}]}], ",", 
           RowBox[{
            RowBox[{"Series", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Struc2", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "/.", "Rule1"}], "/.", 
                    "Rule1"}], "/.", "RulePerp"}], "/.", "RulePerp"}], "/.", 
                    "Rule2"}], "/.", "Rule2"}], "/.", "Rulebc"}], "/.", 
                 "Rulebc"}], "/.", "RulekL"}], "/.", "RulekT"}], ",", 
              RowBox[{"{", 
               RowBox[{"s", ",", "\[Infinity]", ",", 
                RowBox[{"-", "3"}]}], "}"}]}], "]"}], "//", "Normal"}]}], 
          "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "Struc", "]"}]}], "}"}]}], "]"}], "//", 
      "Expand"}], ")"}], "/.", 
    RowBox[{"Swapm", "[", 
     RowBox[{
      SubscriptBox["m", "1"], ",", 
      SubscriptBox["m", "2"]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.894512649158379*^9, {3.894513226020525*^9, 3.894513273887286*^9}, {
   3.894513333654601*^9, 3.894513341622903*^9}, {3.894513417815195*^9, 
   3.8945134656090918`*^9}, {3.894513511788031*^9, 3.8945135121112022`*^9}, {
   3.8945139751166267`*^9, 3.89451398354114*^9}, 3.8945140489824867`*^9, {
   3.894514089681003*^9, 3.894514089966216*^9}, {3.8945142817095327`*^9, 
   3.8945142836967573`*^9}, {3.894514730289117*^9, 3.8945147525074863`*^9}, 
   3.8945162938768263`*^9, {3.8945163962651978`*^9, 3.894516396391151*^9}, 
   3.894516465439129*^9, {3.894518148963252*^9, 3.894518149036921*^9}, {
   3.894524354882328*^9, 3.894524354952984*^9}, {3.8945525810394983`*^9, 
   3.894552582777377*^9}, {3.894552626487529*^9, 3.89455265959857*^9}, {
   3.894555924258134*^9, 3.8945559243378553`*^9}, 3.894583411285926*^9, {
   3.894889478118251*^9, 3.89488951245785*^9}, {3.89489022464611*^9, 
   3.894890235981134*^9}, {3.894891829714099*^9, 3.894891852257144*^9}, {
   3.894893836463479*^9, 3.894893836983212*^9}, {3.8949457183898773`*^9, 
   3.8949458011500463`*^9}, {3.894945850210047*^9, 3.894945854778549*^9}, {
   3.895031588170764*^9, 3.8950315970425262`*^9}, {3.895031627123393*^9, 
   3.89503162723522*^9}, {3.895056102123879*^9, 3.895056112834653*^9}, {
   3.895056424006433*^9, 3.8950564341026497`*^9}, {3.8950565905403137`*^9, 
   3.895056590651828*^9}, 3.8961573756299047`*^9, {3.896164304908621*^9, 
   3.896164336304378*^9}, {3.8961649425702887`*^9, 3.896164942706564*^9}, {
   3.896165005662354*^9, 3.8961650092385273`*^9}, {3.896165184840966*^9, 
   3.8961651849525127`*^9}, {3.896165288173736*^9, 3.896165294526651*^9}, {
   3.8961656366852617`*^9, 3.896165636787581*^9}, {3.896165674965323*^9, 
   3.8961656783488827`*^9}, {3.896449395766214*^9, 3.8964494014944887`*^9}, {
   3.8964847614958467`*^9, 3.896484761621603*^9}, {3.896484812687397*^9, 
   3.8964848169396887`*^9}, {3.8965239923281507`*^9, 
   3.8965239959478283`*^9}, {3.8998997002956467`*^9, 3.899899700473877*^9}, {
   3.905582507824089*^9, 3.905582513242833*^9}, {3.9055827906013327`*^9, 
   3.905582816320271*^9}, {3.905583700067027*^9, 3.905583702459154*^9}, {
   3.905583735475563*^9, 3.905583739918397*^9}, {3.905583843268984*^9, 
   3.9055838436901817`*^9}, {3.9055838758066874`*^9, 3.905583902780691*^9}, {
   3.906377978380011*^9, 3.906377990116761*^9}, {3.906378444208329*^9, 
   3.9063784672286997`*^9}, 3.9063789401263447`*^9, {3.906378977977672*^9, 
   3.906378978074637*^9}, {3.906379074416924*^9, 3.906379089826137*^9}, {
   3.906379322991377*^9, 3.906379328905957*^9}, 3.907395173550543*^9, {
   3.9073955180805063`*^9, 3.907395524438637*^9}, 3.907395589863512*^9, {
   3.9089722074830523`*^9, 3.908972207736972*^9}, 3.908972385724859*^9, {
   3.9089731816584663`*^9, 3.9089731817655478`*^9}},
 CellLabel->
  "In[113]:=",ExpressionUUID->"82999069-378b-4378-9d09-fffaccc73792"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Struc3s3", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         SubscriptBox["g", "i"], 
         RowBox[{"Assuming", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             SubscriptBox["m", "1"], ">", "0"}], "&&", 
            RowBox[{
             SubscriptBox["m", "2"], ">", "0"}], "&&", 
            RowBox[{
             SubscriptBox["m", "3"], ">", "0"}], "&&", 
            RowBox[{
             SubscriptBox["m", "4"], ">", "0"}], " ", "&&", 
            RowBox[{"s", ">", "0"}], "&&", 
            RowBox[{"q", ">", "0"}]}], ",", 
           RowBox[{
            RowBox[{"Series", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Struc3", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "/.", "Rule1"}], "/.", 
                    "Rule1"}], "/.", "RulePerp"}], "/.", "RulePerp"}], "/.", 
                    "Rule2"}], "/.", "Rule2"}], "/.", "Rulebc"}], "/.", 
                 "Rulebc"}], "/.", "RulekL"}], "/.", "RulekT"}], ",", 
              RowBox[{"{", 
               RowBox[{"s", ",", "\[Infinity]", ",", 
                RowBox[{"-", "3"}]}], "}"}]}], "]"}], "//", "Normal"}]}], 
          "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "Struc", "]"}]}], "}"}]}], "]"}], "//", 
      "Expand"}], ")"}], "/.", 
    RowBox[{"Swapm", "[", 
     RowBox[{
      SubscriptBox["m", "1"], ",", 
      SubscriptBox["m", "3"]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.894513572295125*^9, 3.8945136129731073`*^9}, {
   3.894513647245525*^9, 3.8945136521085997`*^9}, {3.894514095380431*^9, 
   3.894514095494443*^9}, {3.8945142858517637`*^9, 3.8945142865262547`*^9}, {
   3.8945147391645823`*^9, 3.894514769579651*^9}, 3.8945162958399343`*^9, {
   3.89451639851505*^9, 3.894516398613585*^9}, {3.894516681053493*^9, 
   3.8945166815132847`*^9}, {3.8945181510583982`*^9, 3.894518151143918*^9}, {
   3.8945529998135853`*^9, 3.894553008268388*^9}, {3.894585253402294*^9, 
   3.894585256691835*^9}, {3.894889524156899*^9, 3.894889539987718*^9}, {
   3.894889719919033*^9, 3.894889735932238*^9}, {3.89489186080443*^9, 
   3.8948918810755367`*^9}, 3.8949457284638166`*^9, {3.8949458572337427`*^9, 
   3.894945861121663*^9}, 3.8949476523218727`*^9, {3.895031643627521*^9, 
   3.895031663664193*^9}, {3.8950561195875397`*^9, 3.895056130993492*^9}, {
   3.89505644429473*^9, 3.895056447309588*^9}, {3.895056594187868*^9, 
   3.895056594291699*^9}, 3.896157380198833*^9, {3.8961643084666452`*^9, 
   3.896164308537218*^9}, {3.896164346956641*^9, 3.8961643498536043`*^9}, {
   3.89616494529138*^9, 3.8961649453536253`*^9}, {3.8961650138942842`*^9, 
   3.896165016982706*^9}, {3.896165187033031*^9, 3.896165187111939*^9}, {
   3.896165272197754*^9, 3.896165282094324*^9}, {3.8961656397090473`*^9, 
   3.896165639804034*^9}, {3.896341160551413*^9, 3.896341164758298*^9}, {
   3.896449404735177*^9, 3.896449409245064*^9}, {3.8964847632955112`*^9, 
   3.89648476339287*^9}, {3.89648480102977*^9, 3.896484807012635*^9}, {
   3.896523999208727*^9, 3.8965240027133493`*^9}, {3.899899701962962*^9, 
   3.899899702128435*^9}, {3.905582518447811*^9, 3.905582524038871*^9}, {
   3.905582805491006*^9, 3.90558282140845*^9}, {3.905583704294327*^9, 
   3.905583707342462*^9}, {3.905583845976274*^9, 3.9055838463819647`*^9}, {
   3.905583879298254*^9, 3.9055839084061737`*^9}, {3.9063780021877728`*^9, 
   3.90637800850917*^9}, {3.9063784550890293`*^9, 3.906378465133898*^9}, 
   3.906378944743209*^9, {3.906378980059099*^9, 3.906378980131106*^9}, {
   3.906379094773484*^9, 3.906379101716675*^9}, {3.906379315532196*^9, 
   3.906379320285242*^9}, 3.907395180525156*^9, {3.907395515833684*^9, 
   3.9073955260773*^9}, {3.907395592127912*^9, 3.907395592469286*^9}, {
   3.9089722097321663`*^9, 3.9089722099270353`*^9}, 3.9089723895804996`*^9, {
   3.908973179685275*^9, 3.908973179863153*^9}},
 CellLabel->
  "In[114]:=",ExpressionUUID->"6287f948-1773-4d7a-b09d-e085dffcd597"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Struc4s3", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         SubscriptBox["g", "i"], 
         RowBox[{"Assuming", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             SubscriptBox["m", "1"], ">", "0"}], "&&", 
            RowBox[{
             SubscriptBox["m", "2"], ">", "0"}], "&&", 
            RowBox[{
             SubscriptBox["m", "3"], ">", "0"}], "&&", 
            RowBox[{
             SubscriptBox["m", "4"], ">", "0"}], " ", "&&", 
            RowBox[{"s", ">", "0"}], "&&", 
            RowBox[{"q", ">", "0"}]}], ",", 
           RowBox[{
            RowBox[{"Series", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Struc4", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "/.", "Rule1"}], "/.", 
                    "Rule1"}], "/.", "RulePerp"}], "/.", "RulePerp"}], "/.", 
                    "Rule2"}], "/.", "Rule2"}], "/.", "Rulebc"}], "/.", 
                 "Rulebc"}], "/.", "RulekL"}], "/.", "RulekT"}], ",", 
              RowBox[{"{", 
               RowBox[{"s", ",", "\[Infinity]", ",", 
                RowBox[{"-", "3"}]}], "}"}]}], "]"}], "//", "Normal"}]}], 
          "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "Struc", "]"}]}], "}"}]}], "]"}], "//", 
      "Expand"}], ")"}], "/.", 
    RowBox[{"Swapm", "[", 
     RowBox[{
      SubscriptBox["m", "2"], ",", 
      SubscriptBox["m", "3"]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8945137078896112`*^9, 3.894513718987294*^9}, {
   3.8945141011214657`*^9, 3.8945141012554283`*^9}, 3.894514296928681*^9, {
   3.8945148386568947`*^9, 3.894514838743734*^9}, 3.894514913636938*^9, 
   3.894516299365315*^9, {3.894516385692957*^9, 3.8945163857605667`*^9}, {
   3.894516964588964*^9, 3.894516964943046*^9}, {3.894518155509101*^9, 
   3.89451815556581*^9}, {3.894554612443903*^9, 3.894554617646057*^9}, {
   3.8946001404472427`*^9, 3.8946001481997766`*^9}, {3.894889756543614*^9, 
   3.894889776423544*^9}, {3.8948919235574007`*^9, 3.894891940196959*^9}, {
   3.8949476736811447`*^9, 3.894947682665489*^9}, {3.89503169146828*^9, 
   3.8950316942607317`*^9}, {3.895056159300365*^9, 3.895056177721964*^9}, {
   3.89505645982331*^9, 3.895056463734869*^9}, {3.8950566135325813`*^9, 
   3.895056613627833*^9}, 3.896157385398924*^9, {3.89616431105825*^9, 
   3.896164311105019*^9}, {3.896164357917095*^9, 3.8961643617495728`*^9}, {
   3.896164947251327*^9, 3.8961649473226147`*^9}, {3.8961650231424303`*^9, 
   3.896165026910739*^9}, {3.896165193961607*^9, 3.8961651940333767`*^9}, {
   3.8961652552695627`*^9, 3.896165267149625*^9}, {3.8961656428366547`*^9, 
   3.896165671587874*^9}, {3.896449411989335*^9, 3.8964494164271393`*^9}, {
   3.896484765488257*^9, 3.896484797544689*^9}, {3.8965240053545856`*^9, 
   3.8965240096960907`*^9}, {3.899899703881407*^9, 3.899899704036601*^9}, {
   3.9055825279329987`*^9, 3.9055825345489388`*^9}, {3.90558282415941*^9, 
   3.9055828293982077`*^9}, {3.905583709039054*^9, 3.905583712806765*^9}, {
   3.9055838532076178`*^9, 3.905583881530836*^9}, {3.906378011012567*^9, 
   3.906378018588285*^9}, {3.906378484306773*^9, 3.906378485668827*^9}, {
   3.906378949342209*^9, 3.9063789817700167`*^9}, {3.906379118257269*^9, 
   3.906379123538536*^9}, {3.906379308674943*^9, 3.906379313123561*^9}, 
   3.9073951874169827`*^9, {3.907395513588517*^9, 3.907395513723929*^9}, {
   3.90739559478942*^9, 3.907395595157873*^9}, {3.908972213055958*^9, 
   3.908972213241905*^9}, 3.9089723930530787`*^9, {3.908973178010097*^9, 
   3.9089731781781588`*^9}, {3.909028724238653*^9, 3.909028741916648*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"70eca2ad-af20-4e9d-bcf1-e6c2dad08460"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Struc5s3", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         SubscriptBox["g", "i"], 
         RowBox[{"Assuming", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             SubscriptBox["m", "1"], ">", "0"}], "&&", 
            RowBox[{
             SubscriptBox["m", "2"], ">", "0"}], "&&", 
            RowBox[{
             SubscriptBox["m", "3"], ">", "0"}], "&&", 
            RowBox[{
             SubscriptBox["m", "4"], ">", "0"}], " ", "&&", 
            RowBox[{"s", ">", "0"}], "&&", 
            RowBox[{"q", ">", "0"}]}], ",", 
           RowBox[{
            RowBox[{"Series", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Struc5", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "/.", "Rule1"}], "/.", 
                    "Rule1"}], "/.", "RulePerp"}], "/.", "RulePerp"}], "/.", 
                    "Rule2"}], "/.", "Rule2"}], "/.", "Rulebc"}], "/.", 
                 "Rulebc"}], "/.", "RulekL"}], "/.", "RulekT"}], ",", 
              RowBox[{"{", 
               RowBox[{"s", ",", "\[Infinity]", ",", 
                RowBox[{"-", "3"}]}], "}"}]}], "]"}], "//", "Normal"}]}], 
          "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "Struc", "]"}]}], "}"}]}], "]"}], "//", 
      "Expand"}], ")"}], "/.", 
    RowBox[{"cyclicm", "[", 
     RowBox[{
      SubscriptBox["m", "3"], ",", 
      SubscriptBox["m", "2"], ",", 
      SubscriptBox["m", "1"]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.894513756803081*^9, 3.8945137591897707`*^9}, {
   3.894514109796219*^9, 3.894514109863104*^9}, 3.894514304277713*^9, {
   3.894514844362611*^9, 3.894514844441124*^9}, 3.89451490839709*^9, 
   3.8945153146354513`*^9, 3.894516308592887*^9, {3.8945163779927692`*^9, 
   3.894516378056612*^9}, {3.8945173547725477`*^9, 3.894517355234548*^9}, {
   3.894517452431395*^9, 3.894517452930231*^9}, {3.894518162722753*^9, 
   3.894518162797827*^9}, {3.89455514265592*^9, 3.894555146647105*^9}, {
   3.894614462322283*^9, 3.894614465602779*^9}, {3.894889812600128*^9, 
   3.894889819681226*^9}, {3.8948924641403027`*^9, 3.894892467660494*^9}, {
   3.894947727913535*^9, 3.894947735394264*^9}, {3.895031713420869*^9, 
   3.895031716141102*^9}, {3.895056207588705*^9, 3.895056218500581*^9}, {
   3.895056477031588*^9, 3.895056479006214*^9}, {3.895056633220598*^9, 
   3.895056633308178*^9}, 3.896157388294191*^9, {3.896164314276601*^9, 
   3.896164314329483*^9}, {3.896164365245615*^9, 3.8961643689330797`*^9}, {
   3.896164949267432*^9, 3.896164949330894*^9}, {3.8961650310868196`*^9, 
   3.8961650350781803`*^9}, {3.896165196825399*^9, 3.896165196905142*^9}, {
   3.896165234749097*^9, 3.896165248806958*^9}, {3.896165645772599*^9, 
   3.89616566485286*^9}, {3.896449420264777*^9, 3.896449424211207*^9}, {
   3.896484767261037*^9, 3.896484790350786*^9}, {3.896524012645136*^9, 
   3.896524016345003*^9}, {3.899899706457934*^9, 3.8998997071370564`*^9}, {
   3.905582538116377*^9, 3.905582544886939*^9}, {3.905582847464067*^9, 
   3.905582849834663*^9}, {3.905583714898595*^9, 3.905583717521126*^9}, {
   3.905583855448092*^9, 3.905583883621049*^9}, {3.9063780235321627`*^9, 
   3.90637803245857*^9}, {3.90637849529117*^9, 3.906378496204739*^9}, {
   3.906378953037161*^9, 3.906378983483753*^9}, {3.906379131923345*^9, 
   3.906379139738853*^9}, {3.9063792997452602`*^9, 3.906379305779228*^9}, 
   3.907395193591752*^9, {3.907395511336302*^9, 3.907395511491129*^9}, {
   3.9073955973762083`*^9, 3.907395597808816*^9}, {3.908972215190886*^9, 
   3.908972215322639*^9}, 3.908972397420911*^9, {3.9089731761088676`*^9, 
   3.908973176295847*^9}, {3.9090287266597843`*^9, 3.909028744444171*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"2bc597b7-297c-443d-a9f8-84089077f4e6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Struc6s3", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         SubscriptBox["g", "i"], 
         RowBox[{"Assuming", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             SubscriptBox["m", "1"], ">", "0"}], "&&", 
            RowBox[{
             SubscriptBox["m", "2"], ">", "0"}], "&&", 
            RowBox[{
             SubscriptBox["m", "3"], ">", "0"}], "&&", 
            RowBox[{
             SubscriptBox["m", "4"], ">", "0"}], " ", "&&", 
            RowBox[{"s", ">", "0"}], "&&", 
            RowBox[{"q", ">", "0"}]}], ",", 
           RowBox[{
            RowBox[{"Series", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Struc6", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "/.", "Rule1"}], "/.", 
                    "Rule1"}], "/.", "RulePerp"}], "/.", "RulePerp"}], "/.", 
                    "Rule2"}], "/.", "Rule2"}], "/.", "Rulebc"}], "/.", 
                 "Rulebc"}], "/.", "RulekL"}], "/.", "RulekT"}], ",", 
              RowBox[{"{", 
               RowBox[{"s", ",", "\[Infinity]", ",", 
                RowBox[{"-", "3"}]}], "}"}]}], "]"}], "//", "Normal"}]}], 
          "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "Struc", "]"}]}], "}"}]}], "]"}], "//", 
      "Expand"}], ")"}], "/.", 
    RowBox[{"cyclicm", "[", 
     RowBox[{
      SubscriptBox["m", "2"], ",", 
      SubscriptBox["m", "3"], ",", 
      SubscriptBox["m", "1"]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8945137631342573`*^9, 3.894513765515882*^9}, {
   3.894514112420109*^9, 3.894514112509633*^9}, 3.894514306473898*^9, {
   3.894514845886189*^9, 3.894514845987632*^9}, 3.8945149065481873`*^9, 
   3.894515343560009*^9, 3.894516310012343*^9, {3.894516376301243*^9, 
   3.894516376367187*^9}, {3.894517406622837*^9, 3.8945174070151176`*^9}, {
   3.8945174555036716`*^9, 3.894517461531658*^9}, {3.894518164684533*^9, 
   3.89451816477393*^9}, {3.894555220395998*^9, 3.8945552253352327`*^9}, {
   3.894614475050768*^9, 3.894614478394993*^9}, {3.8948898242087584`*^9, 
   3.8948898316481733`*^9}, {3.894892472820466*^9, 3.894892477445079*^9}, {
   3.894947744546824*^9, 3.894947752681457*^9}, {3.895031720549004*^9, 
   3.8950317232208967`*^9}, {3.895056220836914*^9, 3.89505624235502*^9}, {
   3.895056484255395*^9, 3.895056486054596*^9}, {3.895056659796928*^9, 
   3.895056659892264*^9}, 3.896157397159*^9, {3.896164316331068*^9, 
   3.896164316370201*^9}, {3.896164373285289*^9, 3.896164376850226*^9}, {
   3.896164952339323*^9, 3.896164980954723*^9}, {3.8961652047981567`*^9, 
   3.8961652268462143`*^9}, 3.89616533066722*^9, {3.896165649612949*^9, 
   3.8961656581643257`*^9}, {3.896412972742693*^9, 3.8964129737911367`*^9}, {
   3.896449427333272*^9, 3.89644943216568*^9}, {3.896484771431704*^9, 
   3.8964847786973248`*^9}, {3.896524019047681*^9, 3.89652402441187*^9}, {
   3.8998997097425013`*^9, 3.8998997098815527`*^9}, {3.905582547600951*^9, 
   3.905582554923449*^9}, {3.905582853398212*^9, 3.905582857506364*^9}, {
   3.905583719705924*^9, 3.905583723002388*^9}, {3.9055838574036093`*^9, 
   3.905583885521428*^9}, {3.906378043645125*^9, 3.906378050222746*^9}, {
   3.9063785052152987`*^9, 3.906378505983107*^9}, {3.9063789685607157`*^9, 
   3.906378985438833*^9}, {3.906379153264348*^9, 3.906379158619916*^9}, {
   3.906379292662937*^9, 3.9063792977688293`*^9}, 3.9073951982121468`*^9, {
   3.907395446232379*^9, 3.9073954463811903`*^9}, {3.907395508857128*^9, 
   3.90739550905359*^9}, {3.907395600013723*^9, 3.9073956011369123`*^9}, {
   3.908972218105741*^9, 3.90897221822661*^9}, 3.908972401744631*^9, {
   3.908973172894373*^9, 3.9089731734762793`*^9}, {3.909028728845854*^9, 
   3.909028746437346*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"2177b51e-d2a0-4ced-851a-d0546b1d2e9b"]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Solving the equations (Regge boundedness) to constrain the couplings at each \
order\
\>", "Subsection",
 CellChangeTimes->{{3.899901199377152*^9, 3.899901309621942*^9}, 
   3.906377906333494*^9, 
   3.906377937765518*^9},ExpressionUUID->"1cb15977-1aca-4d22-b5e3-\
52dc9a2f1b59"],

Cell[CellGroupData[{

Cell["List of all couplings", "Subsubsection",
 CellChangeTimes->{{3.909026905303576*^9, 
  3.909026913870369*^9}},ExpressionUUID->"391135f7-e5ec-40a8-bbaa-\
14d74fea6d34"],

Cell[BoxData[
 RowBox[{
  RowBox[{"allcouplings", "=", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["g", "1"], ",", 
     SubscriptBox["g", "2"], ",", 
     SubscriptBox["g", "3"], ",", 
     SubscriptBox["g", "4"], ",", 
     SubscriptBox["g", "5"], ",", 
     SubscriptBox["g", "6"], ",", 
     SubscriptBox["g", "7"], ",", 
     SubscriptBox["g", "8"], ",", 
     SubscriptBox["g", "9"], ",", 
     SubscriptBox["g", "10"], ",", 
     SubscriptBox["g", "11"], ",", 
     SubscriptBox["g", "12"], ",", 
     SubscriptBox["g", "13"], ",", 
     SubscriptBox["g", "14"], ",", 
     SubscriptBox["g", "15"], ",", 
     SubscriptBox["g", "16"], ",", 
     SubscriptBox["g", "17"], ",", 
     SubscriptBox["g", "18"], ",", 
     SubscriptBox["g", "19"], ",", 
     SubscriptBox["g", "20"], ",", 
     SubscriptBox["g", "21"], ",", 
     SubscriptBox["g", "22"], ",", 
     SubscriptBox["g", "23"], ",", 
     SubscriptBox["g", "24"], ",", 
     SubscriptBox["g", "25"], ",", 
     SubscriptBox["g", "26"], ",", 
     SubscriptBox["g", "27"], ",", 
     SubscriptBox["g", "28"], ",", 
     SubscriptBox["g", "29"], ",", 
     SubscriptBox["g", "30"], ",", 
     SubscriptBox["g", "31"], ",", 
     SubscriptBox["g", "32"], ",", 
     SubscriptBox["g", "33"], ",", 
     SubscriptBox["g", "34"], ",", 
     SubscriptBox["g", "35"], ",", 
     SubscriptBox["g", "36"], ",", 
     SubscriptBox["g", "37"], ",", 
     SubscriptBox["g", "38"], ",", 
     SubscriptBox["g", "39"], ",", 
     SubscriptBox["g", "40"], ",", 
     SubscriptBox["g", "41"], ",", 
     SubscriptBox["g", "42"], ",", 
     SubscriptBox["g", "43"]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.909020776247821*^9, 3.90902079088089*^9}},
 CellLabel->
  "In[118]:=",ExpressionUUID->"3e905114-bab6-4da1-8e54-faafb9575185"]
}, Closed]],

Cell[CellGroupData[{

Cell["Constraints from different processes", "Subsubsection",
 CellChangeTimes->{{3.909026926814129*^9, 
  3.909026933065474*^9}},ExpressionUUID->"2c5ed66d-fbd3-4129-a304-\
81a277cf0095"],

Cell[BoxData[
 RowBox[{"We", " ", "use", " ", "different", " ", "analytic", " ", 
  "strutures", " ", "in", " ", "the", " ", "Regge", " ", "expansion", " ", 
  "of", " ", "the", " ", "6", " ", "processes", " ", "to", " ", "obtain", " ",
   "constraints", " ", "at", " ", "each", " ", "order", " ", "of", " ", "s", 
  " ", "which", " ", "is", " ", "above", " ", 
  SuperscriptBox["s", "2"]}]], "Text",
 CellChangeTimes->{{3.909028284200136*^9, 
  3.909028287291829*^9}},ExpressionUUID->"dfb81e55-2ef0-49d4-a753-\
268d9b11f2ab"],

Cell[BoxData[
 RowBox[{
  RowBox[{"s1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"And", "@@", 
          RowBox[{"(", 
           RowBox[{"CoefficientRules", "[", 
            RowBox[{
             RowBox[{
              SuperscriptBox["t", "5"], "Struc1s3"}], ",", 
             RowBox[{"{", 
              RowBox[{"s", ",", "q", ",", 
               SubscriptBox["\[Alpha]", "1"], ",", 
               SubscriptBox["\[Alpha]", "2"], ",", 
               SubscriptBox["\[Alpha]", "3"], ",", 
               SubscriptBox["\[Alpha]", "4"], ",", 
               SubscriptBox["\[Beta]", "1"], ",", 
               SubscriptBox["\[Beta]", "2"], ",", 
               SubscriptBox["\[Beta]", "3"], ",", 
               SubscriptBox["\[Beta]", "4"], ",", 
               SubscriptBox["\[Gamma]", 
                RowBox[{"1", ",", "2"}]], ",", 
               SubscriptBox["\[Gamma]", 
                RowBox[{"1", ",", "3"}]], ",", 
               SubscriptBox["\[Gamma]", 
                RowBox[{"1", ",", "4"}]], ",", 
               SubscriptBox["\[Gamma]", 
                RowBox[{"2", ",", "3"}]], ",", 
               SubscriptBox["\[Gamma]", 
                RowBox[{"2", ",", "4"}]], ",", 
               SubscriptBox["\[Gamma]", 
                RowBox[{"3", ",", "4"}]]}], "}"}]}], "]"}], ")"}]}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"a_", "->", "b_"}], ")"}], ":>", 
           RowBox[{"b", "==", "0"}]}], "}"}]}], "}"}], ",", "allcouplings"}], 
      "]"}], "/.", 
     RowBox[{"Rule", "->", "Equal"}]}], "//", "Quiet"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8961561813838778`*^9, 3.896156181527835*^9}, {
   3.896157448364732*^9, 3.8961575560456047`*^9}, {3.896157594867589*^9, 
   3.896157602407202*^9}, {3.896157666137341*^9, 3.8961576662640467`*^9}, {
   3.896157700077505*^9, 3.8961577396833076`*^9}, {3.8961577952503242`*^9, 
   3.896157849955724*^9}, {3.8961579009521437`*^9, 3.896157908879739*^9}, {
   3.896157940410008*^9, 3.896157962553831*^9}, {3.896163653684864*^9, 
   3.896163668882731*^9}, {3.8961637910724707`*^9, 3.8961637916467953`*^9}, {
   3.8961640625196733`*^9, 3.8961640691747828`*^9}, 3.89616514512846*^9, 
   3.8961657585681467`*^9, {3.896422528415515*^9, 3.896422533183766*^9}, {
   3.896423039856081*^9, 3.896423052342905*^9}, {3.8964240478819*^9, 
   3.896424049012476*^9}, {3.8964241444890137`*^9, 3.8964241901265574`*^9}, 
   3.896425050721489*^9, {3.8964839053648357`*^9, 3.896483914844989*^9}, {
   3.905582598660965*^9, 3.905582599056572*^9}, {3.9055826500729094`*^9, 
   3.905582650246573*^9}, 3.906378989285265*^9, 3.9063802905655117`*^9, {
   3.907395696612494*^9, 3.907395707031522*^9}, 3.908893004777746*^9, {
   3.9089724246039457`*^9, 3.9089724247229967`*^9}, {3.909020683973608*^9, 
   3.909020686084105*^9}, {3.909020788564714*^9, 3.9090207994227552`*^9}},
 CellLabel->
  "In[119]:=",ExpressionUUID->"9a7cf0e6-a176-44f5-af78-ff708d1c580f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"s2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"And", "@@", 
          RowBox[{"(", 
           RowBox[{"CoefficientRules", "[", 
            RowBox[{
             RowBox[{
              SuperscriptBox["t", "5"], "Struc2s3"}], ",", 
             RowBox[{"{", 
              RowBox[{"s", ",", "q", ",", 
               SubscriptBox["\[Alpha]", "1"], ",", 
               SubscriptBox["\[Alpha]", "2"], ",", 
               SubscriptBox["\[Alpha]", "3"], ",", 
               SubscriptBox["\[Alpha]", "4"], ",", 
               SubscriptBox["\[Beta]", "1"], ",", 
               SubscriptBox["\[Beta]", "2"], ",", 
               SubscriptBox["\[Beta]", "3"], ",", 
               SubscriptBox["\[Beta]", "4"], ",", 
               SubscriptBox["\[Gamma]", 
                RowBox[{"1", ",", "2"}]], ",", 
               SubscriptBox["\[Gamma]", 
                RowBox[{"1", ",", "3"}]], ",", 
               SubscriptBox["\[Gamma]", 
                RowBox[{"1", ",", "4"}]], ",", 
               SubscriptBox["\[Gamma]", 
                RowBox[{"2", ",", "3"}]], ",", 
               SubscriptBox["\[Gamma]", 
                RowBox[{"2", ",", "4"}]], ",", 
               SubscriptBox["\[Gamma]", 
                RowBox[{"3", ",", "4"}]]}], "}"}]}], "]"}], ")"}]}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"a_", "->", "b_"}], ")"}], ":>", 
           RowBox[{"b", "==", "0"}]}], "}"}]}], "}"}], ",", "allcouplings"}], 
      "]"}], "/.", 
     RowBox[{"Rule", "->", "Equal"}]}], "//", "Quiet"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.896163676641922*^9, 3.896163714861784*^9}, {
   3.896163795878227*^9, 3.896163796455092*^9}, 3.896164082692547*^9, 
   3.896165762541024*^9, 3.8964840585825443`*^9, {3.896484856894123*^9, 
   3.896484860297666*^9}, {3.9055826047106247`*^9, 3.90558260530612*^9}, {
   3.9055826561533527`*^9, 3.9055826562842083`*^9}, 3.906378993643375*^9, 
   3.906380304492806*^9, {3.907395729663423*^9, 3.9073957357076263`*^9}, 
   3.9088930083529367`*^9, {3.908972427928109*^9, 3.908972428268293*^9}, 
   3.9090206994833813`*^9, 3.909020802796688*^9},
 CellLabel->
  "In[120]:=",ExpressionUUID->"783b787a-b083-4cd3-84ee-3a76617dabfb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"s3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"And", "@@", 
          RowBox[{"(", 
           RowBox[{"CoefficientRules", "[", 
            RowBox[{
             RowBox[{
              SuperscriptBox["t", "5"], "Struc3s3"}], ",", 
             RowBox[{"{", 
              RowBox[{"s", ",", "q", ",", 
               SubscriptBox["\[Alpha]", "1"], ",", 
               SubscriptBox["\[Alpha]", "2"], ",", 
               SubscriptBox["\[Alpha]", "3"], ",", 
               SubscriptBox["\[Alpha]", "4"], ",", 
               SubscriptBox["\[Beta]", "1"], ",", 
               SubscriptBox["\[Beta]", "2"], ",", 
               SubscriptBox["\[Beta]", "3"], ",", 
               SubscriptBox["\[Beta]", "4"], ",", 
               SubscriptBox["\[Gamma]", 
                RowBox[{"1", ",", "2"}]], ",", 
               SubscriptBox["\[Gamma]", 
                RowBox[{"1", ",", "3"}]], ",", 
               SubscriptBox["\[Gamma]", 
                RowBox[{"1", ",", "4"}]], ",", 
               SubscriptBox["\[Gamma]", 
                RowBox[{"2", ",", "3"}]], ",", 
               SubscriptBox["\[Gamma]", 
                RowBox[{"2", ",", "4"}]], ",", 
               SubscriptBox["\[Gamma]", 
                RowBox[{"3", ",", "4"}]]}], "}"}]}], "]"}], ")"}]}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"a_", "->", "b_"}], ")"}], ":>", 
           RowBox[{"b", "==", "0"}]}], "}"}]}], "}"}], ",", "allcouplings"}], 
      "]"}], "/.", 
     RowBox[{"Rule", "->", "Equal"}]}], "//", "Quiet"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8961637204342127`*^9, 3.89616373671659*^9}, {
   3.89616379924681*^9, 3.896163799907967*^9}, 3.896164087804923*^9, 
   3.896165765047639*^9, 3.8964840696328583`*^9, {3.905582608006254*^9, 
   3.905582608412518*^9}, {3.9055826589259768`*^9, 3.905582659045785*^9}, 
   3.906378998853692*^9, 3.90638031206514*^9, {3.907395739582966*^9, 
   3.907395749120982*^9}, 3.908893012253046*^9, {3.908972430658918*^9, 
   3.908972430890194*^9}, 3.909020708829554*^9, 3.909020805440439*^9},
 CellLabel->
  "In[121]:=",ExpressionUUID->"1745791d-88c4-49db-85a2-07961769e5eb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"s4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"And", "@@", 
          RowBox[{"(", 
           RowBox[{"CoefficientRules", "[", 
            RowBox[{
             RowBox[{
              SuperscriptBox["t", "5"], "Struc4s3"}], ",", 
             RowBox[{"{", 
              RowBox[{"s", ",", "q", ",", 
               SubscriptBox["\[Alpha]", "1"], ",", 
               SubscriptBox["\[Alpha]", "2"], ",", 
               SubscriptBox["\[Alpha]", "3"], ",", 
               SubscriptBox["\[Alpha]", "4"], ",", 
               SubscriptBox["\[Beta]", "1"], ",", 
               SubscriptBox["\[Beta]", "2"], ",", 
               SubscriptBox["\[Beta]", "3"], ",", 
               SubscriptBox["\[Beta]", "4"], ",", 
               SubscriptBox["\[Gamma]", 
                RowBox[{"1", ",", "2"}]], ",", 
               SubscriptBox["\[Gamma]", 
                RowBox[{"1", ",", "3"}]], ",", 
               SubscriptBox["\[Gamma]", 
                RowBox[{"1", ",", "4"}]], ",", 
               SubscriptBox["\[Gamma]", 
                RowBox[{"2", ",", "3"}]], ",", 
               SubscriptBox["\[Gamma]", 
                RowBox[{"2", ",", "4"}]], ",", 
               SubscriptBox["\[Gamma]", 
                RowBox[{"3", ",", "4"}]]}], "}"}]}], "]"}], ")"}]}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"a_", "->", "b_"}], ")"}], ":>", 
           RowBox[{"b", "==", "0"}]}], "}"}]}], "}"}], ",", "allcouplings"}], 
      "]"}], "/.", 
     RowBox[{"Rule", "->", "Equal"}]}], "//", "Quiet"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.896163743853723*^9, 3.896163743947768*^9}, {
   3.89616380154305*^9, 3.896163802204335*^9}, 3.896164090705819*^9, 
   3.896165768415601*^9, 3.896484076175653*^9, {3.905582612032209*^9, 
   3.905582612483818*^9}, {3.905582661576584*^9, 3.905582661704755*^9}, 
   3.906379003855485*^9, 3.906380317802003*^9, {3.907395754100307*^9, 
   3.907395759851734*^9}, 3.90889301611971*^9, {3.90897243372189*^9, 
   3.908972433816537*^9}, 3.90902071088797*^9, 3.909020808073292*^9, {
   3.9090287537466793`*^9, 3.90902875385074*^9}},
 CellLabel->
  "In[122]:=",ExpressionUUID->"8e130908-55d8-4de6-95a7-e1ddc49eb16b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"s5", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"And", "@@", 
          RowBox[{"(", 
           RowBox[{"CoefficientRules", "[", 
            RowBox[{
             RowBox[{
              SuperscriptBox["t", "5"], "Struc5s3"}], ",", 
             RowBox[{"{", 
              RowBox[{"s", ",", "q", ",", 
               SubscriptBox["\[Alpha]", "1"], ",", 
               SubscriptBox["\[Alpha]", "2"], ",", 
               SubscriptBox["\[Alpha]", "3"], ",", 
               SubscriptBox["\[Alpha]", "4"], ",", 
               SubscriptBox["\[Beta]", "1"], ",", 
               SubscriptBox["\[Beta]", "2"], ",", 
               SubscriptBox["\[Beta]", "3"], ",", 
               SubscriptBox["\[Beta]", "4"], ",", 
               SubscriptBox["\[Gamma]", 
                RowBox[{"1", ",", "2"}]], ",", 
               SubscriptBox["\[Gamma]", 
                RowBox[{"1", ",", "3"}]], ",", 
               SubscriptBox["\[Gamma]", 
                RowBox[{"1", ",", "4"}]], ",", 
               SubscriptBox["\[Gamma]", 
                RowBox[{"2", ",", "3"}]], ",", 
               SubscriptBox["\[Gamma]", 
                RowBox[{"2", ",", "4"}]], ",", 
               SubscriptBox["\[Gamma]", 
                RowBox[{"3", ",", "4"}]]}], "}"}]}], "]"}], ")"}]}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"a_", "->", "b_"}], ")"}], ":>", 
           RowBox[{"b", "==", "0"}]}], "}"}]}], "}"}], ",", "allcouplings"}], 
      "]"}], "/.", 
     RowBox[{"Rule", "->", "Equal"}]}], "//", "Quiet"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8961637496791697`*^9, 3.896163750084937*^9}, {
   3.89616380391792*^9, 3.89616380470338*^9}, 3.896164093694271*^9, 
   3.896165770471887*^9, 3.8964840800454884`*^9, {3.9055826159415083`*^9, 
   3.9055826163475924`*^9}, {3.905582664524433*^9, 3.905582664669095*^9}, 
   3.9063790076401*^9, 3.906380324792615*^9, {3.9073957647558517`*^9, 
   3.9073957684011183`*^9}, 3.9088930205465107`*^9, {3.908972442145213*^9, 
   3.908972444101593*^9}, 3.909020716741675*^9, 3.909020810667273*^9, {
   3.909028755943302*^9, 3.909028756028549*^9}},
 CellLabel->
  "In[123]:=",ExpressionUUID->"11e8a48f-3a41-48c3-bd08-0dd0e9242970"],

Cell[BoxData[
 RowBox[{
  RowBox[{"s6", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"And", "@@", 
          RowBox[{"(", 
           RowBox[{"CoefficientRules", "[", 
            RowBox[{
             RowBox[{
              SuperscriptBox["t", "5"], "Struc6s3"}], ",", 
             RowBox[{"{", 
              RowBox[{"s", ",", "q", ",", 
               SubscriptBox["\[Alpha]", "1"], ",", 
               SubscriptBox["\[Alpha]", "2"], ",", 
               SubscriptBox["\[Alpha]", "3"], ",", 
               SubscriptBox["\[Alpha]", "4"], ",", 
               SubscriptBox["\[Beta]", "1"], ",", 
               SubscriptBox["\[Beta]", "2"], ",", 
               SubscriptBox["\[Beta]", "3"], ",", 
               SubscriptBox["\[Beta]", "4"], ",", 
               SubscriptBox["\[Gamma]", 
                RowBox[{"1", ",", "2"}]], ",", 
               SubscriptBox["\[Gamma]", 
                RowBox[{"1", ",", "3"}]], ",", 
               SubscriptBox["\[Gamma]", 
                RowBox[{"1", ",", "4"}]], ",", 
               SubscriptBox["\[Gamma]", 
                RowBox[{"2", ",", "3"}]], ",", 
               SubscriptBox["\[Gamma]", 
                RowBox[{"2", ",", "4"}]], ",", 
               SubscriptBox["\[Gamma]", 
                RowBox[{"3", ",", "4"}]]}], "}"}]}], "]"}], ")"}]}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"a_", "->", "b_"}], ")"}], ":>", 
           RowBox[{"b", "==", "0"}]}], "}"}]}], "}"}], ",", "allcouplings"}], 
      "]"}], "/.", 
     RowBox[{"Rule", "->", "Equal"}]}], "//", "Quiet"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.905582620498747*^9, 3.905582620874235*^9}, {
   3.905582667145151*^9, 3.905582667285516*^9}, 3.9063790114457693`*^9, 
   3.9063803308933277`*^9, {3.907395774613003*^9, 3.907395778156578*^9}, 
   3.908893024368256*^9, {3.9089724464510193`*^9, 3.908972447372274*^9}, 
   3.909020724421722*^9, 3.909020813119957*^9, {3.909028758004693*^9, 
   3.909028758252923*^9}},
 CellLabel->
  "In[124]:=",ExpressionUUID->"990cb1a1-39ad-4e41-bccf-31e5168ca289"],

Cell["\<\
We solve all the obtained constraints together to get the final simplified \
list of constraints on couplings\
\>", "Text",
 CellChangeTimes->{{3.909020735619026*^9, 3.9090207682113037`*^9}, {
  3.909028271250889*^9, 
  3.9090282759021473`*^9}},ExpressionUUID->"89e55049-120a-47d7-9429-\
8ec663fadbc8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sf", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"s1", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"s2", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"s3", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"s4", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"s5", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"s6", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8961648304802628`*^9, 3.896164873449122*^9}},
 CellLabel->
  "In[125]:=",ExpressionUUID->"1d69d3fa-f8d9-4c4f-8120-84feead44369"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rulefinal", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"And", "@@", "sf"}], ",", "allcouplings"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "//", "Quiet"}]}]], "Input",
 CellChangeTimes->{{3.896163810401585*^9, 3.896164014675543*^9}, {
   3.896164116539091*^9, 3.896164198456584*^9}, {3.8961642476177588`*^9, 
   3.8961642620921373`*^9}, {3.896164569467454*^9, 3.896164620504138*^9}, 
   3.896164694127509*^9, {3.8961648865911407`*^9, 3.8961648927066803`*^9}, {
   3.906380338433085*^9, 3.906380341669276*^9}, {3.908972492326706*^9, 
   3.9089724931858683`*^9}, {3.908972584814427*^9, 3.908972596271626*^9}, 
   3.90902073159394*^9, 3.909020818652033*^9},
 CellLabel->
  "In[126]:=",ExpressionUUID->"b7a6af9b-af9c-4951-b203-41d3e8b33c7b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["g", "19"], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      SubscriptBox["g", "9"]}], "+", 
     SubscriptBox["g", "11"], "+", 
     SubscriptBox["g", "17"]}]}], ",", 
   RowBox[{
    SubscriptBox["g", "22"], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubscriptBox["g", "23"], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubscriptBox["g", "24"], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubscriptBox["g", "26"], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubscriptBox["g", "28"], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      SubscriptBox["g", "21"]}], "-", 
     SubscriptBox["g", "27"]}]}], ",", 
   RowBox[{
    SubscriptBox["g", "29"], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubscriptBox["g", "32"], "\[Rule]", 
    RowBox[{
     SubscriptBox["g", "5"], "+", 
     SubscriptBox["g", "6"], "-", 
     SubscriptBox["g", "7"], "-", 
     SubscriptBox["g", "10"], "+", 
     SubscriptBox["g", "11"], "-", 
     SubscriptBox["g", "12"], "+", 
     SubscriptBox["g", "14"], "-", 
     SubscriptBox["g", "15"], "-", 
     SubscriptBox["g", "16"], "+", 
     SubscriptBox["g", "17"], "-", 
     SubscriptBox["g", "20"], "+", 
     SubscriptBox["g", "25"], "+", 
     SubscriptBox["g", "30"], "-", 
     SubscriptBox["g", "31"], "+", 
     SubscriptBox["g", "34"]}]}], ",", 
   RowBox[{
    SubscriptBox["g", "35"], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubscriptBox["g", "36"], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      SubscriptBox["g", "21"]}], "-", 
     SubscriptBox["g", "27"]}]}], ",", 
   RowBox[{
    SubscriptBox["g", "37"], "\[Rule]", 
    SubscriptBox["g", "27"]}], ",", 
   RowBox[{
    SubscriptBox["g", "38"], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubscriptBox["g", "39"], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      SubscriptBox["g", "4"]}], "+", 
     SubscriptBox["g", "5"], "+", 
     SubscriptBox["g", "6"], "-", 
     SubscriptBox["g", "7"], "-", 
     SubscriptBox["g", "10"], "+", 
     SubscriptBox["g", "11"], "+", 
     SubscriptBox["g", "14"], "-", 
     SubscriptBox["g", "15"], "-", 
     SubscriptBox["g", "16"], "+", 
     SubscriptBox["g", "17"], "-", 
     SubscriptBox["g", "20"], "+", 
     SubscriptBox["g", "25"], "+", 
     SubscriptBox["g", "30"], "-", 
     SubscriptBox["g", "31"], "+", 
     SubscriptBox["g", "34"]}]}], ",", 
   RowBox[{
    SubscriptBox["g", "40"], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubscriptBox["g", "41"], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubscriptBox["g", "42"], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubscriptBox["g", "43"], "\[Rule]", 
    SubscriptBox["g", "21"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8961638713817*^9, {3.896163915029929*^9, 3.896163941093874*^9}, 
   3.896164016281571*^9, 3.896164200179627*^9, 3.896164262678852*^9, 
   3.896164431829132*^9, 3.89616450749936*^9, 3.8961645845343237`*^9, 
   3.8961646209226837`*^9, 3.896164894480835*^9, 3.896165088387137*^9, 
   3.896165526113513*^9, 3.896342608511746*^9, 3.8964492408257236`*^9, 
   3.896484099489316*^9, 3.896484457952907*^9, 3.896485658426735*^9, 
   3.8965198114621964`*^9, 3.8965318621027527`*^9, 3.905582709951138*^9, 
   3.905582877185446*^9, 3.9055839672786713`*^9, 3.9063791715274267`*^9, 
   3.906379389298566*^9, 3.906380374954975*^9, 3.9089724627850733`*^9, 
   3.908972498186454*^9, 3.908972599245069*^9, 3.908973049705311*^9, 
   3.908973122899077*^9, 3.909028810743739*^9, 3.909031431588449*^9},
 CellLabel->
  "Out[126]=",ExpressionUUID->"20502d6d-0e0e-4edb-8033-91b8a8b1fac8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "rulefinal", "]"}]], "Input",
 CellChangeTimes->{{3.908972466481855*^9, 3.908972474655143*^9}, {
  3.908972859149716*^9, 3.908972865443713*^9}},
 CellLabel->
  "In[127]:=",ExpressionUUID->"3e2f8c05-b224-4429-8932-b59fc6bd6315"],

Cell[BoxData["17"], "Output",
 CellChangeTimes->{{3.908972470231655*^9, 3.908972475739524*^9}, {
   3.908972861178569*^9, 3.908972865913661*^9}, 3.908973049708456*^9, 
   3.9089731229041986`*^9, 3.909028810747905*^9, 3.9090314316119204`*^9},
 CellLabel->
  "Out[127]=",ExpressionUUID->"97943ae1-9a12-4db5-8701-91ff741c4fa4"]
}, Open  ]],

Cell["Total  26 (= 43 - 17) independent Regge allowed structures .", "Text",
 CellChangeTimes->{{3.909027315479459*^9, 
  3.9090273329272757`*^9}},ExpressionUUID->"1dc26b99-8207-48f9-950c-\
09be9707206d"],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 2}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 4},ExpressionUUID->"85cfc65d-06c6-4bba-98fa-5831433fa19e"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Final space of Regge allowed amplitudes", "Section",
 CellChangeTimes->{{3.9063786151911373`*^9, 
  3.906378623893762*^9}},ExpressionUUID->"eca2f85c-58c2-422f-9369-\
719d9fc35c96"],

Cell[CellGroupData[{

Cell["Formal expression of the final allowed amplitudes", "Subsection",
 CellChangeTimes->{{3.9063796780986767`*^9, 
  3.906379690896206*^9}},ExpressionUUID->"1b47b5c8-29bc-4af2-a48c-\
b757750048e4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FinAmp", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["g", "i"], 
        RowBox[{"Assuming", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["m", "1"], ">", "0"}], "&&", 
           RowBox[{
            SubscriptBox["m", "2"], ">", "0"}], "&&", 
           RowBox[{
            SubscriptBox["m", "3"], ">", "0"}], "&&", 
           RowBox[{
            SubscriptBox["m", "4"], ">", "0"}], " ", "&&", 
           RowBox[{"s", ">", "0"}], "&&", 
           RowBox[{"q", ">", "0"}]}], ",", 
          RowBox[{"Struc", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "Struc", "]"}]}], "}"}]}], "]"}], "/.", 
     "rulefinal"}], "//", "FullSimplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.905582964127061*^9, 3.905583073755486*^9}, {
   3.906379451414711*^9, 3.906379486408372*^9}, {3.908893122752968*^9, 
   3.908893136083867*^9}, 3.9088931894137907`*^9, 3.9088936241370564`*^9, {
   3.9089730741075974`*^9, 3.908973075471383*^9}, {3.908973160150194*^9, 
   3.908973160939558*^9}},
 CellLabel->
  "In[128]:=",ExpressionUUID->"66ac20f4-9b83-4428-9323-f5db7758ed55"],

Cell[BoxData[
 RowBox[{
  RowBox[{"zeroderallowed", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["b", 
       RowBox[{"1", ",", "3"}]], " ", 
      SubscriptBox["b", 
       RowBox[{"2", ",", "4"}]]}], ",", 
     RowBox[{
      SubscriptBox["b", 
       RowBox[{"1", ",", "2"}]], " ", 
      SubscriptBox["b", 
       RowBox[{"3", ",", "4"}]]}], ",", 
     RowBox[{
      SubscriptBox["b", 
       RowBox[{"1", ",", "4"}]], " ", 
      SubscriptBox["b", 
       RowBox[{"2", ",", "3"}]]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9088935608043013`*^9, 3.9088935654423523`*^9}},
 CellLabel->
  "In[129]:=",ExpressionUUID->"fca42487-4478-41fd-bb9b-0379c9f33528"],

Cell[BoxData[
 RowBox[{
  RowBox[{"twoderallowed", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"3", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "3"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "2"}]]}], "-", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"1", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "1"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"3", ",", "4"}]]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"3", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "1"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "2"}]]}], "-", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"1", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "3"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"3", ",", "4"}]]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"3", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "3"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "2"}]]}], "-", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"1", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "3"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"3", ",", "4"}]]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"3", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "1"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "2"}]]}], "+", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"1", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "3"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"3", ",", "4"}]]}]}], ",", 
     RowBox[{
      SubscriptBox["A", 
       RowBox[{"2", ",", "3"}]], " ", 
      SubscriptBox["A", 
       RowBox[{"4", ",", "3"}]], " ", 
      SubscriptBox["b", 
       RowBox[{"1", ",", "3"}]]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"2", ",", "3"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "1"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "3"}]]}], "-", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"1", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "2"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"2", ",", "4"}]]}]}], ",", 
     RowBox[{
      SubscriptBox["A", 
       RowBox[{"2", ",", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["A", 
          RowBox[{"3", ",", "4"}]], " ", 
         SubscriptBox["b", 
          RowBox[{"1", ",", "4"}]]}], "+", 
        RowBox[{
         SubscriptBox["A", 
          RowBox[{"1", ",", "2"}]], " ", 
         SubscriptBox["b", 
          RowBox[{"3", ",", "4"}]]}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"1", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "2"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"2", ",", "4"}]]}], "+", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"2", ",", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["A", 
           RowBox[{"3", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"1", ",", "4"}]]}], "-", 
         RowBox[{
          SubscriptBox["A", 
           RowBox[{"1", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"3", ",", "4"}]]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"2", ",", "1"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "3"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "3"}]]}], "+", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"1", ",", "2"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["A", 
          RowBox[{"2", ",", "1"}]], "+", 
         SubscriptBox["A", 
          RowBox[{"2", ",", "3"}]]}], ")"}], " ", 
       SubscriptBox["b", 
        RowBox[{"3", ",", "4"}]]}]}], ",", 
     RowBox[{
      SubscriptBox["A", 
       RowBox[{"2", ",", "1"}]], " ", 
      SubscriptBox["A", 
       RowBox[{"4", ",", "1"}]], " ", 
      SubscriptBox["b", 
       RowBox[{"1", ",", "3"}]]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"2", ",", "1"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "4"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "4"}]]}], "-", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"1", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "3"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"3", ",", "4"}]]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"2", ",", "1"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "2"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "4"}]]}], "+", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"1", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "3"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"3", ",", "4"}]]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"1", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "3"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"2", ",", "3"}]]}], "+", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"1", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "3"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"3", ",", "4"}]]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"1", ",", "4"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["A", 
           RowBox[{"4", ",", "1"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "3"}]]}], "+", 
         RowBox[{
          SubscriptBox["A", 
           RowBox[{"3", ",", "2"}]], " ", 
          SubscriptBox["b", 
           RowBox[{"2", ",", "4"}]]}]}], ")"}]}], "-", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"1", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "3"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"3", ",", "4"}]]}]}], ",", 
     RowBox[{
      SubscriptBox["A", 
       RowBox[{"1", ",", "4"}]], " ", 
      SubscriptBox["A", 
       RowBox[{"3", ",", "4"}]], " ", 
      SubscriptBox["b", 
       RowBox[{"2", ",", "4"}]]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], "+", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]]}], ")"}], " ", 
      SubscriptBox["A", 
       RowBox[{"2", ",", "3"}]], " ", 
      SubscriptBox["b", 
       RowBox[{"3", ",", "4"}]]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["A", 
          RowBox[{"1", ",", "4"}]], " ", 
         SubscriptBox["A", 
          RowBox[{"2", ",", "1"}]]}], "-", 
        RowBox[{
         SubscriptBox["A", 
          RowBox[{"1", ",", "2"}]], " ", 
         SubscriptBox["A", 
          RowBox[{"2", ",", "3"}]]}]}], ")"}], " ", 
      SubscriptBox["b", 
       RowBox[{"3", ",", "4"}]]}], ",", 
     RowBox[{
      SubscriptBox["A", 
       RowBox[{"1", ",", "2"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["A", 
          RowBox[{"4", ",", "3"}]], " ", 
         SubscriptBox["b", 
          RowBox[{"2", ",", "3"}]]}], "-", 
        RowBox[{
         SubscriptBox["A", 
          RowBox[{"2", ",", "3"}]], " ", 
         SubscriptBox["b", 
          RowBox[{"3", ",", "4"}]]}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["A", 
       RowBox[{"1", ",", "2"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["A", 
          RowBox[{"4", ",", "1"}]], " ", 
         SubscriptBox["b", 
          RowBox[{"2", ",", "3"}]]}], "+", 
        RowBox[{
         SubscriptBox["A", 
          RowBox[{"2", ",", "3"}]], " ", 
         SubscriptBox["b", 
          RowBox[{"3", ",", "4"}]]}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["A", 
       RowBox[{"1", ",", "2"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["A", 
          RowBox[{"3", ",", "4"}]], " ", 
         SubscriptBox["b", 
          RowBox[{"2", ",", "4"}]]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["A", 
            RowBox[{"2", ",", "1"}]], "+", 
           SubscriptBox["A", 
            RowBox[{"2", ",", "3"}]]}], ")"}], " ", 
         SubscriptBox["b", 
          RowBox[{"3", ",", "4"}]]}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["A", 
       RowBox[{"1", ",", "2"}]], " ", 
      SubscriptBox["A", 
       RowBox[{"3", ",", "2"}]], " ", 
      SubscriptBox["b", 
       RowBox[{"2", ",", "4"}]]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9088935895752*^9, 3.908893598506785*^9}},
 CellLabel->
  "In[130]:=",ExpressionUUID->"3ee6e6a7-7cea-4d6d-843c-1230b114ab10"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fourderallowed", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["A", 
          RowBox[{"2", ",", "1"}]], " ", 
         SubscriptBox["A", 
          RowBox[{"3", ",", "2"}]]}], "-", 
        RowBox[{
         SubscriptBox["A", 
          RowBox[{"2", ",", "3"}]], " ", 
         SubscriptBox["A", 
          RowBox[{"3", ",", "4"}]]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["A", 
          RowBox[{"1", ",", "2"}]], " ", 
         SubscriptBox["A", 
          RowBox[{"4", ",", "1"}]]}], "-", 
        RowBox[{
         SubscriptBox["A", 
          RowBox[{"1", ",", "4"}]], " ", 
         SubscriptBox["A", 
          RowBox[{"4", ",", "3"}]]}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["A", 
          RowBox[{"1", ",", "4"}]], " ", 
         SubscriptBox["A", 
          RowBox[{"2", ",", "1"}]]}], "-", 
        RowBox[{
         SubscriptBox["A", 
          RowBox[{"1", ",", "2"}]], " ", 
         SubscriptBox["A", 
          RowBox[{"2", ",", "3"}]]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["A", 
          RowBox[{"3", ",", "4"}]], " ", 
         SubscriptBox["A", 
          RowBox[{"4", ",", "1"}]]}], "-", 
        RowBox[{
         SubscriptBox["A", 
          RowBox[{"3", ",", "2"}]], " ", 
         SubscriptBox["A", 
          RowBox[{"4", ",", "3"}]]}]}], ")"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.908893603487389*^9, 3.9088936085020933`*^9}},
 CellLabel->
  "In[131]:=",ExpressionUUID->"5b221404-0ee2-4d28-9533-14195adee185"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Check that all these final answers are Regge allowed", "Subsection",
 CellChangeTimes->{{3.906379578132414*^9, 
  3.906379590777772*^9}},ExpressionUUID->"1b2b6ae6-47e3-4ee7-a8eb-\
d475747c2b84"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"FinAmp", "//", "Expand"}], ")"}], "/.", "Rule1"}], "/.", 
          "Rule2"}], "/.", "Rule2"}], "/.", "RulePerp"}], "/.", "Rulebc"}], "/.",
       "RulekL"}], "/.", "RulekT"}], ",", 
    RowBox[{"{", 
     RowBox[{"s", ",", "\[Infinity]", ",", 
      RowBox[{"-", "3"}]}], "}"}]}], "]"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.906379621476452*^9, 3.906379626141204*^9}, {
   3.908893649348879*^9, 3.90889365520229*^9}, 3.909020833959362*^9},
 CellLabel->
  "In[132]:=",ExpressionUUID->"8f8dd9c7-a1f1-4a86-8a0c-e946b56d2922"],

Cell[BoxData[
 InterpretationBox[
  FractionBox["1", 
   SuperscriptBox[
    RowBox[{"O", "[", 
     FractionBox["1", "s"], "]"}], "2"]],
  SeriesData[$CellContext`s, 
   DirectedInfinity[1], {}, -2, -2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.906379723789576*^9, {3.908893635262601*^9, 3.908893656747892*^9}, 
   3.908972942034533*^9, 3.9089730801195793`*^9, 3.908973128742876*^9, 
   3.90902881614244*^9, 3.9090314367480507`*^9},
 CellLabel->
  "Out[132]=",ExpressionUUID->"6e28fad8-094f-4d30-b30f-864afb9685bb"]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 3}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 5},ExpressionUUID->"fe4e1245-5c6b-4398-9499-54e9bcc75a8c"],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 3}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 5},ExpressionUUID->"1564f50e-6a0f-47a5-9d32-af5fe9b638dc"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Spin 1 identical case",
 FontWeight->"Bold"]], "Chapter",
 CellChangeTimes->{{3.908887774465711*^9, 3.908887797914275*^9}, {
  3.908889931438836*^9, 3.908889931823677*^9}, {3.908892889294915*^9, 
  3.908892891351384*^9}, {3.909031570632987*^9, 
  3.90903157123004*^9}},ExpressionUUID->"9cb3d461-55b8-48cd-b566-\
b63a6e832737"],

Cell[BoxData[
 RowBox[{"Mandelstam", " ", "variables", " ", "for", " ", "identical", " ", 
  RowBox[{"scattering", ":", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"s", ",", "t", ",", "u"}], ")"}], " ", "where", " ", 
    RowBox[{
     FormBox[
      RowBox[{
       RowBox[{"s", "+", "t", "+", "u"}], "=", 
       RowBox[{"4", 
        SuperscriptBox["m", "2"]}]}],
      TraditionalForm], "."}]}]}]}]], "Text",
 CellChangeTimes->{
  3.909031971901153*^9},ExpressionUUID->"664e7354-d7d3-40de-bb9c-\
e494f84b1627"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["m", "k_"], ":=", "m", "  ", 
  RowBox[{"(*", 
   RowBox[{
   "All", " ", "particles", " ", "have", " ", "equal", " ", "masses"}], 
   "*)"}]}]], "Input",
 CellLabel->
  "In[106]:=",ExpressionUUID->"0fc44b53-ccef-4a93-92f9-8b0fabb51aa7"],

Cell["Momentum Conservation", "Item",
 CellChangeTimes->{{3.9089660812373424`*^9, 
  3.9089660851358223`*^9}},ExpressionUUID->"5481f60d-7495-4a5c-8025-\
5e11b52a026d"],

Cell[TextData[{
 "This implements the momentum conservation at the level of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["A", 
    RowBox[{"i", ",", "j"}]], TraditionalForm]],ExpressionUUID->
  "23c06bf1-b611-4cac-a780-611cf5ed0680"],
 "s. "
}], "Text",
 CellChangeTimes->{{3.90896593172511*^9, 
  3.9089659600919876`*^9}},ExpressionUUID->"580c333b-dd37-4709-987d-\
532308b407b8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"momcon", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["A", 
       RowBox[{"2", ",", "4"}]], "->", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["A", 
          RowBox[{"2", ",", "3"}]], "+", 
         SubscriptBox["A", 
          RowBox[{"2", ",", "1"}]]}], ")"}]}]}], ",", 
     RowBox[{
      SubscriptBox["A", 
       RowBox[{"4", ",", "2"}]], "->", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["A", 
          RowBox[{"4", ",", "3"}]], "+", 
         SubscriptBox["A", 
          RowBox[{"4", ",", "1"}]]}], ")"}]}]}], ",", 
     RowBox[{
      SubscriptBox["A", 
       RowBox[{"1", ",", "3"}]], "->", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["A", 
          RowBox[{"1", ",", "2"}]], "+", 
         SubscriptBox["A", 
          RowBox[{"1", ",", "4"}]]}], ")"}]}]}], ",", 
     RowBox[{
      SubscriptBox["A", 
       RowBox[{"3", ",", "1"}]], "->", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["A", 
          RowBox[{"3", ",", "2"}]], "+", 
         SubscriptBox["A", 
          RowBox[{"3", ",", "4"}]]}], ")"}]}]}]}], "}"}]}], ";"}]], "Input",
 CellLabel->
  "In[107]:=",ExpressionUUID->"19cd001e-4f6d-483b-8bf9-a5f286333081"],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["S", "4"], " "}], TraditionalForm]],ExpressionUUID->
  "e697e9f9-55fa-4459-b5aa-044d77d32a22"],
 "classification"
}], "Item",
 CellChangeTimes->{{3.9089660461374807`*^9, 
  3.9089660520459514`*^9}},ExpressionUUID->"9d39ec6f-69df-4131-adb4-\
301e47899425"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalPi]z2z2inv", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"x", "+", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "/.", 
        RowBox[{"Swap", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], "/.", 
       RowBox[{"Swap", "[", 
        RowBox[{"3", ",", "4"}], "]"}]}], ")"}], "+", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "/.", 
        RowBox[{"Swap", "[", 
         RowBox[{"1", ",", "3"}], "]"}]}], "/.", 
       RowBox[{"Swap", "[", 
        RowBox[{"2", ",", "4"}], "]"}]}], ")"}], "+", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "/.", 
        RowBox[{"Swap", "[", 
         RowBox[{"1", ",", "4"}], "]"}]}], "/.", 
       RowBox[{"Swap", "[", 
        RowBox[{"2", ",", "3"}], "]"}]}], ")"}]}], ")"}], "/", 
   "4"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPi]inv1S", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"x", "+", 
     RowBox[{"(", 
      RowBox[{"x", "/.", 
       RowBox[{"Swap", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], ")"}], "+", 
     RowBox[{"(", 
      RowBox[{"x", "/.", 
       RowBox[{"Swap", "[", 
        RowBox[{"1", ",", "3"}], "]"}]}], ")"}], "+", 
     RowBox[{"(", 
      RowBox[{"x", "/.", 
       RowBox[{"Swap", "[", 
        RowBox[{"2", ",", "3"}], "]"}]}], ")"}], "+", 
     RowBox[{"(", 
      RowBox[{"x", "/.", 
       RowBox[{"cyclic", "[", 
        RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], ")"}], "+", 
     RowBox[{"(", 
      RowBox[{"x", "/.", 
       RowBox[{"cyclic", "[", 
        RowBox[{"1", ",", "3", ",", "2"}], "]"}]}], ")"}]}], ")"}], "/", 
   "6"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPi]inv1A", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"x", "-", 
     RowBox[{"(", 
      RowBox[{"x", "/.", 
       RowBox[{"Swap", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], ")"}], "-", 
     RowBox[{"(", 
      RowBox[{"x", "/.", 
       RowBox[{"Swap", "[", 
        RowBox[{"1", ",", "3"}], "]"}]}], ")"}], "-", 
     RowBox[{"(", 
      RowBox[{"x", "/.", 
       RowBox[{"Swap", "[", 
        RowBox[{"2", ",", "3"}], "]"}]}], ")"}], "+", 
     RowBox[{"(", 
      RowBox[{"x", "/.", 
       RowBox[{"cyclic", "[", 
        RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], ")"}], "+", 
     RowBox[{"(", 
      RowBox[{"x", "/.", 
       RowBox[{"cyclic", "[", 
        RowBox[{"1", ",", "3", ",", "2"}], "]"}]}], ")"}]}], ")"}], "/", 
   "6"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPi]inv2M1", "[", "x_", "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{"x", "+", 
     RowBox[{"(", 
      RowBox[{"x", "/.", 
       RowBox[{"Swap", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], ")"}]}], "2"], "-", 
   RowBox[{"\[CapitalPi]inv1S", "[", "x", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPi]inv2M2", "[", "x_", "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"x", "/.", 
       RowBox[{"cyclic", "[", 
        RowBox[{"1", ",", "3", ",", "2"}], "]"}]}], ")"}], "+", 
     RowBox[{"(", 
      RowBox[{"x", "/.", 
       RowBox[{"Swap", "[", 
        RowBox[{"2", ",", "3"}], "]"}]}], ")"}]}], "2"], "-", 
   RowBox[{"\[CapitalPi]inv1S", "[", "x", "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.907675165753503*^9, 3.907675196398991*^9}, {
  3.907675375664196*^9, 3.907675411764089*^9}, {3.907675476635159*^9, 
  3.907675534759735*^9}, {3.9076755859684277`*^9, 3.907675617399321*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"1c0adee5-d539-4fa4-8a02-41d635d3b86a"]
}, Closed]],

Cell["\<\
This are the projectors listed in eq A.3 and A.5 of the paper.\
\>", "Text",
 CellChangeTimes->{{3.9089659686761365`*^9, 
  3.908966004240365*^9}},ExpressionUUID->"f5e67b2a-6ce7-499f-92cc-\
eaaaa3ecdfa6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Z2Z2inva", "=", 
   RowBox[{"DeleteCases", "[", 
    RowBox[{
     RowBox[{"DeleteDuplicates", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalPi]z2z2inv", "[", "Struc", "]"}], "/.", 
           "momcon"}], "/.", "momcon"}], "/.", "rulebij"}], "/.", "rulebij"}],
        "//", "Simplify"}], "]"}], ",", "0"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"invsym", "=", 
   RowBox[{"DeleteCases", "[", 
    RowBox[{
     RowBox[{"DeleteDuplicates", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalPi]inv1S", "[", "Z2Z2inva", "]"}], "/.", 
           "momcon"}], "/.", "momcon"}], "/.", "rulebij"}], "/.", "rulebij"}],
        "//", "Simplify"}], "]"}], ",", "0"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"invantisym", "=", 
   RowBox[{"DeleteCases", "[", 
    RowBox[{
     RowBox[{"DeleteDuplicates", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalPi]inv1A", "[", "Z2Z2inva", "]"}], "/.", 
           "momcon"}], "/.", "momcon"}], "/.", "rulebij"}], "/.", "rulebij"}],
        "//", "Simplify"}], "]"}], ",", "0"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"invmixedsym1", "=", 
   RowBox[{"DeleteCases", "[", 
    RowBox[{
     RowBox[{"DeleteDuplicates", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalPi]inv2M1", "[", "Z2Z2inva", "]"}], "/.", 
           "momcon"}], "/.", "momcon"}], "/.", "rulebij"}], "/.", "rulebij"}],
        "//", "Simplify"}], "]"}], ",", "0"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.90740255852172*^9, 3.9074025589876738`*^9}, {
   3.907402621369267*^9, 3.907402671411398*^9}, {3.9076753289925613`*^9, 
   3.907675348430222*^9}, {3.907675447280487*^9, 3.907675460928743*^9}, {
   3.907675573954076*^9, 3.907675574476038*^9}, {3.907675658478307*^9, 
   3.9076756591408873`*^9}, 3.907857953257287*^9, {3.9078613749375467`*^9, 
   3.9078613775038033`*^9}, {3.9078614137885857`*^9, 
   3.9078614667400637`*^9}, {3.909032256263833*^9, 3.909032256653042*^9}},
 CellLabel->
  "In[113]:=",ExpressionUUID->"371819a5-370c-4249-bdfe-92ac648044aa"],

Cell[TextData[{
 "These generate the basis of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["S", "3"], " "}], TraditionalForm]],ExpressionUUID->
  "0450f6cb-7141-425e-bd7f-007b3196a00a"],
 "irreps where we apply the projectors on the list of structures without any \
symmetry."
}], "Text",
 CellChangeTimes->{{3.908966023735134*^9, 3.908966033310668*^9}, {
  3.9089660945750413`*^9, 
  3.908966114217044*^9}},ExpressionUUID->"284c9c62-ee0a-42cc-baae-\
d7d87becc546"],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 2}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 4},ExpressionUUID->"6cd353ed-473a-463c-a5c4-359dea2f1490"],

Cell["Sub routine to check independent structures", "Item",
 CellChangeTimes->{{3.908966135682172*^9, 
  3.908966138926662*^9}},ExpressionUUID->"06c83120-b5e9-4607-9835-\
91a0055b837c"],

Cell[TextData[{
 "In this section we check the linear independence of the various modules \
that we have generated using out ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["S", "3"], TraditionalForm]],ExpressionUUID->
  "92945e41-2541-41ca-934d-fb906a720b33"],
 " projectors."
}], "Text",
 CellChangeTimes->{{3.908966152355564*^9, 
  3.908966180160169*^9}},ExpressionUUID->"07f71f34-0cd5-4bf4-8c61-\
592d40aa683c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"coeff1", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coeff2", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coeff3", "=", 
   RowBox[{"{", "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9074034414094267`*^9, 3.9074034445035477`*^9}, {
  3.907403545978776*^9, 3.9074035879574337`*^9}, {3.907419455808159*^9, 
  3.907419469166893*^9}, {3.907858203896048*^9, 3.907858204799213*^9}, {
  3.90785828118396*^9, 3.90785828562438*^9}, {3.907860395355321*^9, 
  3.907860407105062*^9}, {3.907860446101475*^9, 3.907860446324683*^9}, {
  3.9078644156845217`*^9, 3.90786441615493*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"a73f169e-fc85-4b56-95d3-997992506d61"],

Cell[BoxData[{
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "1"}], ",", 
   RowBox[{"i", "<", 
    RowBox[{
     RowBox[{"Length", "[", "invsym", "]"}], "+", "1"}]}], ",", 
   RowBox[{"i", "++"}], ",", 
   RowBox[{"AppendTo", "[", 
    RowBox[{"coeff1", ",", 
     RowBox[{"{", "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "1"}], ",", 
   RowBox[{"i", "<", 
    RowBox[{
     RowBox[{"Length", "[", "invantisym", "]"}], "+", "1"}]}], ",", 
   RowBox[{"i", "++"}], ",", 
   RowBox[{"AppendTo", "[", 
    RowBox[{"coeff2", ",", 
     RowBox[{"{", "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "1"}], ",", 
   RowBox[{"i", "<", 
    RowBox[{
     RowBox[{"Length", "[", "invmixedsym1", "]"}], "+", "1"}]}], ",", 
   RowBox[{"i", "++"}], ",", 
   RowBox[{"AppendTo", "[", 
    RowBox[{"coeff3", ",", 
     RowBox[{"{", "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.9078602031017733`*^9, 3.907860264867756*^9}, {
  3.907860416669936*^9, 3.907860456097487*^9}},
 CellLabel->
  "In[120]:=",ExpressionUUID->"0e1e816b-c209-4876-b4fc-712142eac0c6"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"j", "=", "1"}], ",", 
   RowBox[{"j", "<", 
    RowBox[{
     RowBox[{"Length", "[", "invsym", "]"}], "+", "1"}]}], ",", 
   RowBox[{"j", "++"}], ",", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "1"}], ",", 
     RowBox[{"i", "<", 
      RowBox[{
       RowBox[{"Length", "[", "Struc", "]"}], "+", "1"}]}], ",", 
     RowBox[{"i", "++"}], ",", 
     RowBox[{"AppendTo", "[", 
      RowBox[{
       RowBox[{"coeff1", "[", 
        RowBox[{"[", "j", "]"}], "]"}], ",", 
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"invsym", "[", 
          RowBox[{"[", "j", "]"}], "]"}], ",", 
         RowBox[{"Struc", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.907859693166253*^9, 3.907859735984045*^9}, {
  3.9078602428156557`*^9, 3.907860244658114*^9}, {3.9078602925541267`*^9, 
  3.9078602929204493`*^9}},
 CellLabel->
  "In[123]:=",ExpressionUUID->"9ceb626d-4a86-423a-a384-ef0412507bef"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"j", "=", "1"}], ",", 
   RowBox[{"j", "<", 
    RowBox[{
     RowBox[{"Length", "[", "invantisym", "]"}], "+", "1"}]}], ",", 
   RowBox[{"j", "++"}], ",", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "1"}], ",", 
     RowBox[{"i", "<", 
      RowBox[{
       RowBox[{"Length", "[", "Struc", "]"}], "+", "1"}]}], ",", 
     RowBox[{"i", "++"}], ",", 
     RowBox[{"AppendTo", "[", 
      RowBox[{
       RowBox[{"coeff2", "[", 
        RowBox[{"[", "j", "]"}], "]"}], ",", 
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"invantisym", "[", 
          RowBox[{"[", "j", "]"}], "]"}], ",", 
         RowBox[{"Struc", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.907860498791647*^9, 3.907860506099504*^9}},
 CellLabel->
  "In[124]:=",ExpressionUUID->"f3836a4e-a821-407d-a92c-e08a06a70b42"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"j", "=", "1"}], ",", 
   RowBox[{"j", "<", 
    RowBox[{
     RowBox[{"Length", "[", "invmixedsym1", "]"}], "+", "1"}]}], ",", 
   RowBox[{"j", "++"}], ",", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "1"}], ",", 
     RowBox[{"i", "<", 
      RowBox[{
       RowBox[{"Length", "[", "Struc", "]"}], "+", "1"}]}], ",", 
     RowBox[{"i", "++"}], ",", 
     RowBox[{"AppendTo", "[", 
      RowBox[{
       RowBox[{"coeff3", "[", 
        RowBox[{"[", "j", "]"}], "]"}], ",", 
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"invmixedsym1", "[", 
          RowBox[{"[", "j", "]"}], "]"}], ",", 
         RowBox[{"Struc", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.907860509249498*^9, 3.9078605214090767`*^9}},
 CellLabel->
  "In[125]:=",ExpressionUUID->"3dcc45de-71f6-4f66-b6bd-6db873ac0a04"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixRank", "[", "coeff1", "]"}]], "Input",
 CellChangeTimes->{{3.9078605339998093`*^9, 3.907860540035533*^9}},
 CellLabel->
  "In[126]:=",ExpressionUUID->"5df57fc0-4104-4379-9ba0-dd9fd5152420"],

Cell[BoxData["4"], "Output",
 CellChangeTimes->{3.907860587591893*^9, 3.907861587446786*^9, 
  3.907862147166254*^9, 3.907863055141423*^9, 3.9078924525551*^9, 
  3.907892708470655*^9, 3.90793827911938*^9, 3.907940066336987*^9, 
  3.908028687509397*^9, 3.908078956100535*^9, 3.908150197552127*^9, 
  3.908165491477846*^9, 3.9082485101727543`*^9, 3.908264139742754*^9, 
  3.908338087905456*^9, 3.9084032515331497`*^9, 3.908423388303032*^9, 
  3.908508916735956*^9, 3.908675517710342*^9, 3.908854350564646*^9, 
  3.908859720469894*^9, 3.908873906120727*^9, 3.908888767634666*^9, 
  3.9088891907987556`*^9, 3.9088900766252537`*^9, 3.9088920592829857`*^9, 
  3.909031437185845*^9, 3.909063487940175*^9},
 CellLabel->
  "Out[126]=",ExpressionUUID->"42c051d5-adbe-4c6a-9947-0069cd15eeef"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixRank", "[", "coeff2", "]"}]], "Input",
 CellChangeTimes->{{3.907860550453909*^9, 3.907860550600032*^9}},
 CellLabel->
  "In[127]:=",ExpressionUUID->"d7a09023-8570-44aa-ac5d-3a3410f0a541"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.9078605876602163`*^9, 3.907861587521985*^9, 
  3.907862147237461*^9, 3.907863055215815*^9, 3.9078924526268063`*^9, 
  3.9078927086296*^9, 3.907938279201776*^9, 3.9079400664144278`*^9, 
  3.908028687623111*^9, 3.908078956133665*^9, 3.908150197587288*^9, 
  3.908165491518813*^9, 3.908248510285831*^9, 3.908264139778818*^9, 
  3.908338087964307*^9, 3.908403251587434*^9, 3.908423388339175*^9, 
  3.9085089167844057`*^9, 3.908675517753077*^9, 3.908854350633358*^9, 
  3.908859720513414*^9, 3.908873906153904*^9, 3.9088887676884727`*^9, 
  3.908889190848887*^9, 3.908890077859639*^9, 3.90889205930339*^9, 
  3.909031437203525*^9, 3.909063488628292*^9},
 CellLabel->
  "Out[127]=",ExpressionUUID->"5dcd2e17-e8dd-4dd8-88f3-32da86ddceea"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixRank", "[", "coeff3", "]"}]], "Input",
 CellChangeTimes->{{3.907860552059237*^9, 3.907860552166814*^9}},
 CellLabel->
  "In[128]:=",ExpressionUUID->"fb7aaaa8-bc74-4dfe-b9ce-5a4c2d241f83"],

Cell[BoxData["7"], "Output",
 CellChangeTimes->{3.9078605878185472`*^9, 3.907861587595956*^9, 
  3.9078621473097763`*^9, 3.9078630553094378`*^9, 3.9078924527009*^9, 
  3.907892708753974*^9, 3.907938279281941*^9, 3.907940066495007*^9, 
  3.908028687713731*^9, 3.908078956196405*^9, 3.908150197676195*^9, 
  3.9081654915948133`*^9, 3.9082485103515463`*^9, 3.908264139851802*^9, 
  3.9083380880451202`*^9, 3.9084032516474133`*^9, 3.908423388413509*^9, 
  3.90850891690399*^9, 3.908675517801301*^9, 3.9088543507205563`*^9, 
  3.908859720574085*^9, 3.9088739062123203`*^9, 3.9088887677455263`*^9, 
  3.908889190915451*^9, 3.908890079132091*^9, 3.9088920593114443`*^9, 
  3.909031437207191*^9, 3.909063489283763*^9},
 CellLabel->
  "Out[128]=",ExpressionUUID->"cddb1c5c-4c58-49b5-ab57-d03aa4fcd16e"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"coeff11", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coeff22", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coeff33", "=", 
   RowBox[{"{", "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.907863481361627*^9, 3.907863496990987*^9}},
 CellLabel->
  "In[129]:=",ExpressionUUID->"11087693-bcb3-404d-b285-9f81f83baeb8"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "1"}], ",", 
   RowBox[{"i", "<", 
    RowBox[{
     RowBox[{"Length", "[", "coeff1", "]"}], "+", "1"}]}], ",", 
   RowBox[{"i", "++"}], ",", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{"coeff11", ",", 
      RowBox[{"coeff1", "[", 
       RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ";", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"MatrixRank", "[", "coeff11", "]"}], "!=", 
       RowBox[{"Length", "[", "coeff11", "]"}]}], ",", 
      RowBox[{"coeff11", "=", 
       RowBox[{"Drop", "[", 
        RowBox[{"coeff11", ",", 
         RowBox[{"-", "1"}]}], "]"}]}]}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.9078608004482718`*^9, {3.907860931500655*^9, 3.907860937665062*^9}, {
   3.9078610061930847`*^9, 3.9078611246677103`*^9}, {3.9078619670702763`*^9, 
   3.907861970389558*^9}, {3.907862840636242*^9, 3.907862846462565*^9}, {
   3.907863407350006*^9, 3.907863409400343*^9}, {3.907863450303892*^9, 
   3.907863452274784*^9}},
 CellLabel->
  "In[132]:=",ExpressionUUID->"4fdc457d-ac29-41b2-8467-06ad85ab49a2"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "1"}], ",", 
   RowBox[{"i", "<", 
    RowBox[{
     RowBox[{"Length", "[", "coeff2", "]"}], "+", "1"}]}], ",", 
   RowBox[{"i", "++"}], ",", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{"coeff22", ",", 
      RowBox[{"coeff2", "[", 
       RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ";", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"MatrixRank", "[", "coeff22", "]"}], "!=", 
       RowBox[{"Length", "[", "coeff22", "]"}]}], ",", 
      RowBox[{"coeff22", "=", 
       RowBox[{"Drop", "[", 
        RowBox[{"coeff22", ",", 
         RowBox[{"-", "1"}]}], "]"}]}]}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.907863514568409*^9, 3.90786352905689*^9}},
 CellLabel->
  "In[133]:=",ExpressionUUID->"ec88b5eb-a261-4a88-871d-bf1c9c0b7151"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "1"}], ",", 
   RowBox[{"i", "<", 
    RowBox[{
     RowBox[{"Length", "[", "coeff3", "]"}], "+", "1"}]}], ",", 
   RowBox[{"i", "++"}], ",", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{"coeff33", ",", 
      RowBox[{"coeff3", "[", 
       RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ";", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"MatrixRank", "[", "coeff33", "]"}], "!=", 
       RowBox[{"Length", "[", "coeff33", "]"}]}], ",", 
      RowBox[{"coeff33", "=", 
       RowBox[{"Drop", "[", 
        RowBox[{"coeff33", ",", 
         RowBox[{"-", "1"}]}], "]"}]}]}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.907863531509177*^9, 3.9078635463278646`*^9}},
 CellLabel->
  "In[134]:=",ExpressionUUID->"7e2c920e-b3f8-45ae-95af-28eea280c08a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Z2Z2invsym", "=", 
   RowBox[{"{", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.907860652095893*^9, 3.9078606589698963`*^9}, {
  3.907894444822082*^9, 3.9078944465601463`*^9}},
 CellLabel->
  "In[135]:=",ExpressionUUID->"ee98a15e-f877-45ee-a662-8f71a48c89a8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Z2Z2invantisym", "=", 
   RowBox[{"{", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.907864205576888*^9, 3.9078642117498198`*^9}, {
  3.907894448390129*^9, 3.9078944498969*^9}},
 CellLabel->
  "In[136]:=",ExpressionUUID->"b78976e1-74a8-49fc-b928-2e78a5c869d7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Z2Z2invmixed1", "=", 
   RowBox[{"{", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.907864214724536*^9, 3.907864220232839*^9}, {
  3.907894452894081*^9, 3.907894454758131*^9}},
 CellLabel->
  "In[137]:=",ExpressionUUID->"740d77b9-cbd6-4f8e-8d0f-44ac9c5f0ba9"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"j", "=", "1"}], ",", 
   RowBox[{"j", "<", 
    RowBox[{
     RowBox[{"Length", "[", "coeff11", "]"}], "+", "1"}]}], ",", 
   RowBox[{"j", "++"}], ",", 
   RowBox[{"AppendTo", "[", 
    RowBox[{"Z2Z2invsym", ",", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Struc", "[", 
         RowBox[{"[", "i", "]"}], "]"}], 
        RowBox[{
         RowBox[{"coeff11", "[", 
          RowBox[{"[", "j", "]"}], "]"}], "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "Struc", "]"}]}], "}"}]}], "]"}]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9078606613058167`*^9, 3.907860703011388*^9}, {
   3.907863670055777*^9, 3.907863689475233*^9}, {3.9078639829270563`*^9, 
   3.907864004903709*^9}, 3.907894462132799*^9},
 CellLabel->
  "In[138]:=",ExpressionUUID->"6c0cbf37-1d73-48c1-bc3c-4e844da77e16"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"j", "=", "1"}], ",", 
   RowBox[{"j", "<", 
    RowBox[{
     RowBox[{"Length", "[", "coeff22", "]"}], "+", "1"}]}], ",", 
   RowBox[{"j", "++"}], ",", 
   RowBox[{"AppendTo", "[", 
    RowBox[{"Z2Z2invantisym", ",", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Struc", "[", 
         RowBox[{"[", "i", "]"}], "]"}], 
        RowBox[{
         RowBox[{"coeff22", "[", 
          RowBox[{"[", "j", "]"}], "]"}], "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "Struc", "]"}]}], "}"}]}], "]"}]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9078642338901377`*^9, 3.907864237310253*^9}, {
   3.907864272935348*^9, 3.907864273453718*^9}, 3.9078944667576303`*^9},
 CellLabel->
  "In[139]:=",ExpressionUUID->"ebacfcba-5ee9-486d-9ba1-589ea6fb372c"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"j", "=", "1"}], ",", 
   RowBox[{"j", "<", 
    RowBox[{
     RowBox[{"Length", "[", "coeff33", "]"}], "+", "1"}]}], ",", 
   RowBox[{"j", "++"}], ",", 
   RowBox[{"AppendTo", "[", 
    RowBox[{"Z2Z2invmixed1", ",", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Struc", "[", 
         RowBox[{"[", "i", "]"}], "]"}], 
        RowBox[{
         RowBox[{"coeff33", "[", 
          RowBox[{"[", "j", "]"}], "]"}], "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "Struc", "]"}]}], "}"}]}], "]"}]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.907864241992443*^9, 3.907864275761401*^9}, 
   3.907894469977442*^9},
 CellLabel->
  "In[140]:=",ExpressionUUID->"47e04368-dffa-4297-8d4f-ead5c3f8fc23"],

Cell["\<\
The second mixed representation structure is obtained like this\
\>", "Text",
 CellChangeTimes->{{3.909032273921625*^9, 
  3.9090322785636*^9}},ExpressionUUID->"f0051940-a0ce-45d8-a477-29465ae4b115"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Z2Z2invmixed2", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"\[CapitalPi]inv2M2", "[", "Z2Z2invmixed1", "]"}], "/.", 
          "rulebij"}], "/.", "rulebij"}], "/.", "momcon"}], "/.", "momcon"}], 
      "//", "Simplify"}], ")"}], "//", "Expand"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9078645331796713`*^9, 3.907864551944435*^9}, {
   3.9078910006756907`*^9, 3.9078910014424877`*^9}, {3.907891068183304*^9, 
   3.9078910687342253`*^9}, {3.907894478401053*^9, 3.907894482419401*^9}, {
   3.907936896281589*^9, 3.907936899847149*^9}, 3.908890105557032*^9},
 CellLabel->
  "In[141]:=",ExpressionUUID->"a48b41be-52fe-4e8d-bc49-be3794152e43"],

Cell["Total dimensions of quasi-invariant structures", "Text",
 CellChangeTimes->{{3.909008836677514*^9, 
  3.909008847369591*^9}},ExpressionUUID->"2629b366-3346-43c0-943d-\
b0301e67c21c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Length", "[", "Z2Z2invsym", "]"}], "+", 
  RowBox[{"Length", "[", "Z2Z2invantisym", "]"}], "+", 
  RowBox[{"Length", "[", "Z2Z2invmixed1", "]"}], "+", 
  RowBox[{"Length", "[", "Z2Z2invmixed2", "]"}]}]], "Input",
 CellChangeTimes->{{3.907864729966219*^9, 3.9078647686865387`*^9}, {
   3.907938232462028*^9, 3.9079382430934343`*^9}, 3.907938287175089*^9},
 CellLabel->
  "In[142]:=",ExpressionUUID->"8c4ea989-5ffe-4408-8d7c-9fe60f7fb1a7"],

Cell[BoxData["19"], "Output",
 CellChangeTimes->{{3.907864744308896*^9, 3.9078647840350018`*^9}, 
   3.9078924684210167`*^9, {3.90789253935676*^9, 3.9078925552922993`*^9}, 
   3.907894510376664*^9, 3.90793829837287*^9, 3.9079400823794394`*^9, 
   3.908028704203042*^9, 3.908078969882752*^9, 3.908150211790353*^9, 
   3.908165505619752*^9, 3.9082485245493526`*^9, 3.9082641541388197`*^9, 
   3.908338104991878*^9, 3.9084032672488737`*^9, 3.908423402136944*^9, 
   3.908508930746749*^9, 3.9086755331365347`*^9, 3.9088543664438553`*^9, 
   3.9088597363298388`*^9, 3.9088739205205717`*^9, 3.908888783241243*^9, 
   3.908889206814705*^9, 3.9088901094443207`*^9, 3.90889205946143*^9, 
   3.909031437354073*^9, 3.909063504932947*^9},
 CellLabel->
  "Out[142]=",ExpressionUUID->"2d7a1850-5770-4479-b809-66d809dd123a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"i", ",", "j"}], "]"}]], "Input",
 CellChangeTimes->{{3.9088889912736683`*^9, 3.908888994902269*^9}},
 CellLabel->
  "In[143]:=",ExpressionUUID->"1684a488-a154-4b0b-8b47-601a440a370e"],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 2}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 4},ExpressionUUID->"91d78467-6f06-4a75-a909-824855a5044e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"List", " ", "of", " ", "Z2Z2", " ", "invariant", " ", "structures", 
  " ", "and", " ", "their", " ", 
  SubscriptBox["S", "3"], " ", "irreps"}]], "Subsection",
 CellChangeTimes->{{3.9090635134763823`*^9, 
  3.909063558105361*^9}},ExpressionUUID->"01384ebd-7467-4c2b-bcb8-\
5bf718012319"],

Cell[TextData[{
 "Z2Z2inva lists all the Z2Z2 invariants.  Z2Z2invsym lists the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["1", "s"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "54c63205-e164-4420-83e3-e5aa7abc1c8a"],
 " structures, Z2Z2invantisym lists the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["1", "A"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "d4290641-bcf1-4d03-876a-d683ec69a74d"],
 " structures, Z2Z2mixed lists the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["2", "M"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "da280ea0-790a-499d-9b29-e322b55c2a97"],
 " structures (more specifically the ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["e", 
     RowBox[{"2", "M"}]], 
    RowBox[{"(", "1", ")"}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "5d9bfad2-5cd5-4c2a-ba27-d1177730d6e0"],
 " orbit element)"
}], "Text",
 CellChangeTimes->{{3.9094989555015745`*^9, 
  3.909499073486292*^9}},ExpressionUUID->"cd8398ae-4869-4a02-a880-\
35628aaf08ce"],

Cell[BoxData[
 RowBox[{"Z2Z2inva", ";"}]], "Input",
 CellChangeTimes->{{3.909063571026412*^9, 3.909063573491334*^9}, 
   3.909115282750608*^9},ExpressionUUID->"d99dd199-8105-4e30-9656-\
933947352208"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["b", 
       RowBox[{"1", ",", "3"}]], " ", 
      SubscriptBox["b", 
       RowBox[{"2", ",", "4"}]]}], ",", 
     RowBox[{
      SubscriptBox["b", 
       RowBox[{"1", ",", "2"}]], " ", 
      SubscriptBox["b", 
       RowBox[{"3", ",", "4"}]]}], ",", 
     RowBox[{
      SubscriptBox["b", 
       RowBox[{"1", ",", "4"}]], " ", 
      SubscriptBox["b", 
       RowBox[{"2", ",", "3"}]]}], ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["A", 
          RowBox[{"3", ",", "4"}]], " ", 
         SubscriptBox["A", 
          RowBox[{"4", ",", "3"}]], " ", 
         SubscriptBox["b", 
          RowBox[{"1", ",", "2"}]]}], "+", 
        RowBox[{
         SubscriptBox["A", 
          RowBox[{"1", ",", "2"}]], " ", 
         SubscriptBox["A", 
          RowBox[{"2", ",", "1"}]], " ", 
         SubscriptBox["b", 
          RowBox[{"3", ",", "4"}]]}]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["A", 
          RowBox[{"3", ",", "4"}]], " ", 
         SubscriptBox["A", 
          RowBox[{"4", ",", "1"}]], " ", 
         SubscriptBox["b", 
          RowBox[{"1", ",", "2"}]]}], "+", 
        RowBox[{
         SubscriptBox["A", 
          RowBox[{"3", ",", "2"}]], " ", 
         SubscriptBox["A", 
          RowBox[{"4", ",", "3"}]], " ", 
         SubscriptBox["b", 
          RowBox[{"1", ",", "2"}]]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox["A", 
             RowBox[{"1", ",", "4"}]], " ", 
            SubscriptBox["A", 
             RowBox[{"2", ",", "1"}]]}], "+", 
           RowBox[{
            SubscriptBox["A", 
             RowBox[{"1", ",", "2"}]], " ", 
            SubscriptBox["A", 
             RowBox[{"2", ",", "3"}]]}]}], ")"}], " ", 
         SubscriptBox["b", 
          RowBox[{"3", ",", "4"}]]}]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["A", 
          RowBox[{"3", ",", "2"}]], " ", 
         SubscriptBox["A", 
          RowBox[{"4", ",", "1"}]], " ", 
         SubscriptBox["b", 
          RowBox[{"1", ",", "2"}]]}], "+", 
        RowBox[{
         SubscriptBox["A", 
          RowBox[{"1", ",", "4"}]], " ", 
         SubscriptBox["A", 
          RowBox[{"2", ",", "3"}]], " ", 
         SubscriptBox["b", 
          RowBox[{"3", ",", "4"}]]}]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["A", 
          RowBox[{"2", ",", "1"}]], " ", 
         SubscriptBox["A", 
          RowBox[{"4", ",", "1"}]], " ", 
         SubscriptBox["b", 
          RowBox[{"1", ",", "3"}]]}], "+", 
        RowBox[{
         SubscriptBox["A", 
          RowBox[{"2", ",", "3"}]], " ", 
         SubscriptBox["A", 
          RowBox[{"4", ",", "3"}]], " ", 
         SubscriptBox["b", 
          RowBox[{"1", ",", "3"}]]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox["A", 
             RowBox[{"1", ",", "2"}]], " ", 
            SubscriptBox["A", 
             RowBox[{"3", ",", "2"}]]}], "+", 
           RowBox[{
            SubscriptBox["A", 
             RowBox[{"1", ",", "4"}]], " ", 
            SubscriptBox["A", 
             RowBox[{"3", ",", "4"}]]}]}], ")"}], " ", 
         SubscriptBox["b", 
          RowBox[{"2", ",", "4"}]]}]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["A", 
          RowBox[{"2", ",", "3"}]], " ", 
         SubscriptBox["A", 
          RowBox[{"4", ",", "1"}]], " ", 
         SubscriptBox["b", 
          RowBox[{"1", ",", "3"}]]}], "+", 
        RowBox[{
         SubscriptBox["A", 
          RowBox[{"1", ",", "4"}]], " ", 
         SubscriptBox["A", 
          RowBox[{"3", ",", "2"}]], " ", 
         SubscriptBox["b", 
          RowBox[{"2", ",", "4"}]]}]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["A", 
          RowBox[{"2", ",", "1"}]], " ", 
         SubscriptBox["A", 
          RowBox[{"3", ",", "2"}]], " ", 
         SubscriptBox["b", 
          RowBox[{"1", ",", "4"}]]}], "+", 
        RowBox[{
         SubscriptBox["A", 
          RowBox[{"2", ",", "3"}]], " ", 
         SubscriptBox["A", 
          RowBox[{"3", ",", "4"}]], " ", 
         SubscriptBox["b", 
          RowBox[{"1", ",", "4"}]]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox["A", 
             RowBox[{"1", ",", "2"}]], " ", 
            SubscriptBox["A", 
             RowBox[{"4", ",", "1"}]]}], "+", 
           RowBox[{
            SubscriptBox["A", 
             RowBox[{"1", ",", "4"}]], " ", 
            SubscriptBox["A", 
             RowBox[{"4", ",", "3"}]]}]}], ")"}], " ", 
         SubscriptBox["b", 
          RowBox[{"2", ",", "3"}]]}]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["A", 
          RowBox[{"2", ",", "3"}]], " ", 
         SubscriptBox["A", 
          RowBox[{"3", ",", "2"}]], " ", 
         SubscriptBox["b", 
          RowBox[{"1", ",", "4"}]]}], "+", 
        RowBox[{
         SubscriptBox["A", 
          RowBox[{"1", ",", "4"}]], " ", 
         SubscriptBox["A", 
          RowBox[{"4", ",", "1"}]], " ", 
         SubscriptBox["b", 
          RowBox[{"2", ",", "3"}]]}]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["A", 
          RowBox[{"2", ",", "1"}]], " ", 
         SubscriptBox["A", 
          RowBox[{"4", ",", "3"}]], " ", 
         SubscriptBox["b", 
          RowBox[{"1", ",", "3"}]]}], "+", 
        RowBox[{
         SubscriptBox["A", 
          RowBox[{"1", ",", "2"}]], " ", 
         SubscriptBox["A", 
          RowBox[{"3", ",", "4"}]], " ", 
         SubscriptBox["b", 
          RowBox[{"2", ",", "4"}]]}]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["A", 
          RowBox[{"2", ",", "1"}]], " ", 
         SubscriptBox["A", 
          RowBox[{"3", ",", "4"}]], " ", 
         SubscriptBox["b", 
          RowBox[{"1", ",", "4"}]]}], "+", 
        RowBox[{
         SubscriptBox["A", 
          RowBox[{"1", ",", "2"}]], " ", 
         SubscriptBox["A", 
          RowBox[{"4", ",", "3"}]], " ", 
         SubscriptBox["b", 
          RowBox[{"2", ",", "3"}]]}]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["A", 
          RowBox[{"1", ",", "2"}]], " ", 
         SubscriptBox["A", 
          RowBox[{"2", ",", "1"}]], " ", 
         SubscriptBox["A", 
          RowBox[{"3", ",", "2"}]], " ", 
         SubscriptBox["A", 
          RowBox[{"4", ",", "1"}]]}], "+", 
        RowBox[{
         SubscriptBox["A", 
          RowBox[{"1", ",", "4"}]], " ", 
         SubscriptBox["A", 
          RowBox[{"2", ",", "3"}]], " ", 
         SubscriptBox["A", 
          RowBox[{"3", ",", "4"}]], " ", 
         SubscriptBox["A", 
          RowBox[{"4", ",", "3"}]]}]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["A", 
          RowBox[{"1", ",", "2"}]], " ", 
         SubscriptBox["A", 
          RowBox[{"2", ",", "3"}]], " ", 
         SubscriptBox["A", 
          RowBox[{"3", ",", "2"}]], " ", 
         SubscriptBox["A", 
          RowBox[{"4", ",", "1"}]]}], "+", 
        RowBox[{
         SubscriptBox["A", 
          RowBox[{"1", ",", "4"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox["A", 
             RowBox[{"2", ",", "1"}]], " ", 
            SubscriptBox["A", 
             RowBox[{"3", ",", "2"}]], " ", 
            SubscriptBox["A", 
             RowBox[{"4", ",", "1"}]]}], "+", 
           RowBox[{
            SubscriptBox["A", 
             RowBox[{"2", ",", "3"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SubscriptBox["A", 
                RowBox[{"3", ",", "4"}]], " ", 
               SubscriptBox["A", 
                RowBox[{"4", ",", "1"}]]}], "+", 
              RowBox[{
               SubscriptBox["A", 
                RowBox[{"3", ",", "2"}]], " ", 
               SubscriptBox["A", 
                RowBox[{"4", ",", "3"}]]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
     ",", 
     RowBox[{
      SubscriptBox["A", 
       RowBox[{"1", ",", "4"}]], " ", 
      SubscriptBox["A", 
       RowBox[{"2", ",", "3"}]], " ", 
      SubscriptBox["A", 
       RowBox[{"3", ",", "2"}]], " ", 
      SubscriptBox["A", 
       RowBox[{"4", ",", "1"}]]}], ",", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["A", 
          RowBox[{"1", ",", "4"}]], " ", 
         SubscriptBox["A", 
          RowBox[{"2", ",", "1"}]], " ", 
         SubscriptBox["A", 
          RowBox[{"3", ",", "4"}]], " ", 
         SubscriptBox["A", 
          RowBox[{"4", ",", "3"}]]}], "+", 
        RowBox[{
         SubscriptBox["A", 
          RowBox[{"1", ",", "2"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox["A", 
             RowBox[{"2", ",", "3"}]], " ", 
            SubscriptBox["A", 
             RowBox[{"3", ",", "4"}]], " ", 
            SubscriptBox["A", 
             RowBox[{"4", ",", "3"}]]}], "+", 
           RowBox[{
            SubscriptBox["A", 
             RowBox[{"2", ",", "1"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SubscriptBox["A", 
                RowBox[{"3", ",", "4"}]], " ", 
               SubscriptBox["A", 
                RowBox[{"4", ",", "1"}]]}], "+", 
              RowBox[{
               SubscriptBox["A", 
                RowBox[{"3", ",", "2"}]], " ", 
               SubscriptBox["A", 
                RowBox[{"4", ",", "3"}]]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
     ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["A", 
          RowBox[{"1", ",", "4"}]], " ", 
         SubscriptBox["A", 
          RowBox[{"2", ",", "1"}]], " ", 
         SubscriptBox["A", 
          RowBox[{"3", ",", "4"}]], " ", 
         SubscriptBox["A", 
          RowBox[{"4", ",", "1"}]]}], "+", 
        RowBox[{
         SubscriptBox["A", 
          RowBox[{"1", ",", "2"}]], " ", 
         SubscriptBox["A", 
          RowBox[{"2", ",", "3"}]], " ", 
         SubscriptBox["A", 
          RowBox[{"3", ",", "2"}]], " ", 
         SubscriptBox["A", 
          RowBox[{"4", ",", "3"}]]}]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["A", 
          RowBox[{"1", ",", "2"}]], " ", 
         SubscriptBox["A", 
          RowBox[{"2", ",", "3"}]], " ", 
         SubscriptBox["A", 
          RowBox[{"3", ",", "4"}]], " ", 
         SubscriptBox["A", 
          RowBox[{"4", ",", "1"}]]}], "+", 
        RowBox[{
         SubscriptBox["A", 
          RowBox[{"1", ",", "4"}]], " ", 
         SubscriptBox["A", 
          RowBox[{"2", ",", "1"}]], " ", 
         SubscriptBox["A", 
          RowBox[{"3", ",", "2"}]], " ", 
         SubscriptBox["A", 
          RowBox[{"4", ",", "3"}]]}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["A", 
       RowBox[{"1", ",", "2"}]], " ", 
      SubscriptBox["A", 
       RowBox[{"2", ",", "1"}]], " ", 
      SubscriptBox["A", 
       RowBox[{"3", ",", "4"}]], " ", 
      SubscriptBox["A", 
       RowBox[{"4", ",", "3"}]]}]}], "}"}], ";"}]}]], "Input",
 CellChangeTimes->{{3.9091152556423893`*^9, 
  3.909115280070952*^9}},ExpressionUUID->"23b6a41f-afdf-44b5-acde-\
7a3f88c88989"],

Cell[BoxData[
 RowBox[{"Z2Z2invsym", ";"}]], "Input",
 CellChangeTimes->{{3.90906358422367*^9, 3.9090636174913*^9}, 
   3.9091152781341667`*^9},ExpressionUUID->"0d597271-f566-40ef-9069-\
23c7e7705e33"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["1", "3"], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "4"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"2", ",", "3"}]]}], "+", 
      RowBox[{
       FractionBox["1", "3"], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "3"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"2", ",", "4"}]]}], "+", 
      RowBox[{
       FractionBox["1", "3"], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "2"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"3", ",", "4"}]]}]}], ",", 
     RowBox[{
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "3"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "2"}]]}], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "1"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "1"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "3"}]]}], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "3"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "1"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "3"}]]}], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "1"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "3"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "3"}]]}], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "3"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "3"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "3"}]]}], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "3"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "2"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "4"}]]}], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "1"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"2", ",", "3"}]]}], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "2"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"2", ",", "4"}]]}], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "2"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"2", ",", "4"}]]}], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "4"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"2", ",", "4"}]]}], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "4"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"2", ",", "4"}]]}], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "1"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"3", ",", "4"}]]}]}], ",", 
     RowBox[{
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "1"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "2"}]]}], "+", 
      RowBox[{
       FractionBox["1", "12"], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "1"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "2"}]]}], "+", 
      RowBox[{
       FractionBox["1", "12"], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "3"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "2"}]]}], "+", 
      RowBox[{
       FractionBox["1", "12"], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "3"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "2"}]]}], "+", 
      RowBox[{
       FractionBox["1", "12"], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "3"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "1"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "3"}]]}], "+", 
      RowBox[{
       FractionBox["1", "12"], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "1"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "3"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "3"}]]}], "+", 
      RowBox[{
       FractionBox["1", "12"], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "1"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "2"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "4"}]]}], "+", 
      RowBox[{
       FractionBox["1", "12"], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "3"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "2"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "4"}]]}], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "1"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "4"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "4"}]]}], "+", 
      RowBox[{
       FractionBox["1", "12"], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "3"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "4"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "4"}]]}], "+", 
      RowBox[{
       FractionBox["1", "12"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "1"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"2", ",", "3"}]]}], "+", 
      RowBox[{
       FractionBox["1", "12"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "1"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"2", ",", "3"}]]}], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "3"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"2", ",", "3"}]]}], "+", 
      RowBox[{
       FractionBox["1", "12"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "3"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"2", ",", "3"}]]}], "+", 
      RowBox[{
       FractionBox["1", "12"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "2"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"2", ",", "4"}]]}], "+", 
      RowBox[{
       FractionBox["1", "12"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "4"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"2", ",", "4"}]]}], "+", 
      RowBox[{
       FractionBox["1", "12"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "1"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"3", ",", "4"}]]}], "+", 
      RowBox[{
       FractionBox["1", "12"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "1"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"3", ",", "4"}]]}], "+", 
      RowBox[{
       FractionBox["1", "12"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "3"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"3", ",", "4"}]]}], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "3"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"3", ",", "4"}]]}]}], ",", 
     RowBox[{
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "1"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "1"}]]}], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "1"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "1"}]]}], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "3"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "1"}]]}], "+", 
      RowBox[{
       FractionBox["1", "3"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "3"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "1"}]]}], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "1"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "1"}]]}], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "1"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "1"}]]}], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "3"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "1"}]]}], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "3"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "1"}]]}], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "1"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "3"}]]}], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "1"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "3"}]]}], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "3"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "3"}]]}], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "3"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "3"}]]}], "+", 
      RowBox[{
       FractionBox["1", "3"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "1"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "3"}]]}], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "1"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "3"}]]}], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "3"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "3"}]]}], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "3"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "3"}]]}]}]}], "}"}], ";"}]}]], "Input",
 CellChangeTimes->{{3.909115253225556*^9, 
  3.9091152759958153`*^9}},ExpressionUUID->"8a26981c-15e9-4f27-b3e5-\
a66ca2fa2caa"],

Cell[BoxData[
 RowBox[{"Z2Z2invantisym", ";"}]], "Input",
 CellChangeTimes->{{3.90906363176755*^9, 3.909063632529306*^9}, 
   3.909115273060046*^9},ExpressionUUID->"c5b3f874-84c4-4451-8a09-\
7bc7215b24ac"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "12"], " ", 
      SubscriptBox["A", 
       RowBox[{"3", ",", "4"}]], " ", 
      SubscriptBox["A", 
       RowBox[{"4", ",", "1"}]], " ", 
      SubscriptBox["b", 
       RowBox[{"1", ",", "2"}]]}], "+", 
     RowBox[{
      FractionBox["1", "12"], " ", 
      SubscriptBox["A", 
       RowBox[{"3", ",", "2"}]], " ", 
      SubscriptBox["A", 
       RowBox[{"4", ",", "3"}]], " ", 
      SubscriptBox["b", 
       RowBox[{"1", ",", "2"}]]}], "+", 
     RowBox[{
      FractionBox["1", "12"], " ", 
      SubscriptBox["A", 
       RowBox[{"3", ",", "4"}]], " ", 
      SubscriptBox["A", 
       RowBox[{"4", ",", "3"}]], " ", 
      SubscriptBox["b", 
       RowBox[{"1", ",", "2"}]]}], "+", 
     RowBox[{
      FractionBox["1", "12"], " ", 
      SubscriptBox["A", 
       RowBox[{"2", ",", "3"}]], " ", 
      SubscriptBox["A", 
       RowBox[{"4", ",", "1"}]], " ", 
      SubscriptBox["b", 
       RowBox[{"1", ",", "3"}]]}], "-", 
     RowBox[{
      FractionBox["1", "12"], " ", 
      SubscriptBox["A", 
       RowBox[{"2", ",", "1"}]], " ", 
      SubscriptBox["A", 
       RowBox[{"4", ",", "3"}]], " ", 
      SubscriptBox["b", 
       RowBox[{"1", ",", "3"}]]}], "-", 
     RowBox[{
      FractionBox["1", "12"], " ", 
      SubscriptBox["A", 
       RowBox[{"2", ",", "1"}]], " ", 
      SubscriptBox["A", 
       RowBox[{"3", ",", "2"}]], " ", 
      SubscriptBox["b", 
       RowBox[{"1", ",", "4"}]]}], "-", 
     RowBox[{
      FractionBox["1", "12"], " ", 
      SubscriptBox["A", 
       RowBox[{"2", ",", "3"}]], " ", 
      SubscriptBox["A", 
       RowBox[{"3", ",", "2"}]], " ", 
      SubscriptBox["b", 
       RowBox[{"1", ",", "4"}]]}], "-", 
     RowBox[{
      FractionBox["1", "12"], " ", 
      SubscriptBox["A", 
       RowBox[{"2", ",", "3"}]], " ", 
      SubscriptBox["A", 
       RowBox[{"3", ",", "4"}]], " ", 
      SubscriptBox["b", 
       RowBox[{"1", ",", "4"}]]}], "-", 
     RowBox[{
      FractionBox["1", "12"], " ", 
      SubscriptBox["A", 
       RowBox[{"1", ",", "2"}]], " ", 
      SubscriptBox["A", 
       RowBox[{"4", ",", "1"}]], " ", 
      SubscriptBox["b", 
       RowBox[{"2", ",", "3"}]]}], "-", 
     RowBox[{
      FractionBox["1", "12"], " ", 
      SubscriptBox["A", 
       RowBox[{"1", ",", "4"}]], " ", 
      SubscriptBox["A", 
       RowBox[{"4", ",", "1"}]], " ", 
      SubscriptBox["b", 
       RowBox[{"2", ",", "3"}]]}], "-", 
     RowBox[{
      FractionBox["1", "12"], " ", 
      SubscriptBox["A", 
       RowBox[{"1", ",", "4"}]], " ", 
      SubscriptBox["A", 
       RowBox[{"4", ",", "3"}]], " ", 
      SubscriptBox["b", 
       RowBox[{"2", ",", "3"}]]}], "+", 
     RowBox[{
      FractionBox["1", "12"], " ", 
      SubscriptBox["A", 
       RowBox[{"1", ",", "4"}]], " ", 
      SubscriptBox["A", 
       RowBox[{"3", ",", "2"}]], " ", 
      SubscriptBox["b", 
       RowBox[{"2", ",", "4"}]]}], "-", 
     RowBox[{
      FractionBox["1", "12"], " ", 
      SubscriptBox["A", 
       RowBox[{"1", ",", "2"}]], " ", 
      SubscriptBox["A", 
       RowBox[{"3", ",", "4"}]], " ", 
      SubscriptBox["b", 
       RowBox[{"2", ",", "4"}]]}], "+", 
     RowBox[{
      FractionBox["1", "12"], " ", 
      SubscriptBox["A", 
       RowBox[{"1", ",", "2"}]], " ", 
      SubscriptBox["A", 
       RowBox[{"2", ",", "1"}]], " ", 
      SubscriptBox["b", 
       RowBox[{"3", ",", "4"}]]}], "+", 
     RowBox[{
      FractionBox["1", "12"], " ", 
      SubscriptBox["A", 
       RowBox[{"1", ",", "4"}]], " ", 
      SubscriptBox["A", 
       RowBox[{"2", ",", "1"}]], " ", 
      SubscriptBox["b", 
       RowBox[{"3", ",", "4"}]]}], "+", 
     RowBox[{
      FractionBox["1", "12"], " ", 
      SubscriptBox["A", 
       RowBox[{"1", ",", "2"}]], " ", 
      SubscriptBox["A", 
       RowBox[{"2", ",", "3"}]], " ", 
      SubscriptBox["b", 
       RowBox[{"3", ",", "4"}]]}]}], "}"}], ";"}]}]], "Input",
 CellChangeTimes->{{3.909115261602975*^9, 
  3.9091152695830193`*^9}},ExpressionUUID->"a9a89205-f08c-4416-9596-\
06157f17e97b"],

Cell[BoxData[
 RowBox[{"Z2Z2invmixed1", ";"}]], "Input",
 CellChangeTimes->{{3.909063639327259*^9, 3.9090636429388647`*^9}, 
   3.909115267874166*^9},ExpressionUUID->"a237f423-8a74-4d87-8f5c-\
3184f6a6d3e2"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "4"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"2", ",", "3"}]]}], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "3"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"2", ",", "4"}]]}], "-", 
      RowBox[{
       FractionBox["1", "3"], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "2"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"3", ",", "4"}]]}]}], ",", 
     RowBox[{
      RowBox[{
       FractionBox["1", "3"], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "3"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "2"}]]}], "-", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "1"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "1"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "3"}]]}], "-", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "3"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "1"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "3"}]]}], "-", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "1"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "3"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "3"}]]}], "-", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "3"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "3"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "3"}]]}], "-", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "3"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "2"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "4"}]]}], "-", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "1"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"2", ",", "3"}]]}], "-", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "2"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"2", ",", "4"}]]}], "-", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "2"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"2", ",", "4"}]]}], "-", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "4"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"2", ",", "4"}]]}], "-", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "4"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"2", ",", "4"}]]}], "+", 
      RowBox[{
       FractionBox["1", "3"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "1"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"3", ",", "4"}]]}]}], ",", 
     RowBox[{
      RowBox[{
       FractionBox["1", "3"], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "1"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "2"}]]}], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "1"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "2"}]]}], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "3"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "2"}]]}], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "3"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "2"}]]}], "-", 
      RowBox[{
       FractionBox["1", "12"], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "3"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "1"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "3"}]]}], "-", 
      RowBox[{
       FractionBox["1", "12"], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "1"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "3"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "3"}]]}], "-", 
      RowBox[{
       FractionBox["1", "12"], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "1"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "2"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "4"}]]}], "-", 
      RowBox[{
       FractionBox["1", "12"], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "3"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "2"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "4"}]]}], "-", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "1"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "4"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "4"}]]}], "-", 
      RowBox[{
       FractionBox["1", "12"], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "3"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "4"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "4"}]]}], "-", 
      RowBox[{
       FractionBox["1", "12"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "1"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"2", ",", "3"}]]}], "-", 
      RowBox[{
       FractionBox["1", "12"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "1"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"2", ",", "3"}]]}], "-", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "3"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"2", ",", "3"}]]}], "-", 
      RowBox[{
       FractionBox["1", "12"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "3"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"2", ",", "3"}]]}], "-", 
      RowBox[{
       FractionBox["1", "12"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "2"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"2", ",", "4"}]]}], "-", 
      RowBox[{
       FractionBox["1", "12"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "4"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"2", ",", "4"}]]}], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "1"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"3", ",", "4"}]]}], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "1"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"3", ",", "4"}]]}], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "3"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"3", ",", "4"}]]}], "+", 
      RowBox[{
       FractionBox["1", "3"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "3"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"3", ",", "4"}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "6"]}], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "1"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "2"}]]}], "-", 
      RowBox[{
       FractionBox["1", "12"], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "1"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "2"}]]}], "-", 
      RowBox[{
       FractionBox["1", "12"], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "3"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "2"}]]}], "-", 
      RowBox[{
       FractionBox["1", "12"], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "3"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "2"}]]}], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "3"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "1"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "3"}]]}], "-", 
      RowBox[{
       FractionBox["1", "12"], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "1"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "3"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "3"}]]}], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "1"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "2"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "4"}]]}], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "3"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "2"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "4"}]]}], "+", 
      RowBox[{
       FractionBox["1", "12"], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "1"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "4"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "4"}]]}], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "3"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "4"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "4"}]]}], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "1"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"2", ",", "3"}]]}], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "1"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"2", ",", "3"}]]}], "+", 
      RowBox[{
       FractionBox["1", "12"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "3"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"2", ",", "3"}]]}], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "3"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"2", ",", "3"}]]}], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "2"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"2", ",", "4"}]]}], "-", 
      RowBox[{
       FractionBox["1", "12"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "4"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"2", ",", "4"}]]}], "-", 
      RowBox[{
       FractionBox["1", "12"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "1"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"3", ",", "4"}]]}], "-", 
      RowBox[{
       FractionBox["1", "12"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "1"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"3", ",", "4"}]]}], "-", 
      RowBox[{
       FractionBox["1", "12"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "3"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"3", ",", "4"}]]}], "-", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "3"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"3", ",", "4"}]]}]}], ",", 
     RowBox[{
      RowBox[{
       FractionBox["1", "3"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "1"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "1"}]]}], "-", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "1"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "1"}]]}], "-", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "3"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "1"}]]}], "-", 
      RowBox[{
       FractionBox["1", "3"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "3"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "1"}]]}], "+", 
      RowBox[{
       FractionBox["1", "12"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "1"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "1"}]]}], "-", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "1"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "1"}]]}], "-", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "3"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "1"}]]}], "-", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "3"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "1"}]]}], "+", 
      RowBox[{
       FractionBox["1", "12"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "1"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "3"}]]}], "-", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "1"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "3"}]]}], "-", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "3"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "3"}]]}], "-", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "3"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "3"}]]}], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "1"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "3"}]]}], "+", 
      RowBox[{
       FractionBox["1", "12"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "1"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "3"}]]}], "+", 
      RowBox[{
       FractionBox["1", "12"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "3"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "3"}]]}], "+", 
      RowBox[{
       FractionBox["1", "3"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "3"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "3"}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "12"]}], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "1"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "1"}]]}], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "1"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "1"}]]}], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "3"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "1"}]]}], "+", 
      RowBox[{
       FractionBox["1", "3"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "3"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "1"}]]}], "-", 
      RowBox[{
       FractionBox["5", "24"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "1"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "1"}]]}], "-", 
      RowBox[{
       FractionBox["1", "12"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "1"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "1"}]]}], "-", 
      RowBox[{
       FractionBox["1", "12"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "3"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "1"}]]}], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "3"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "1"}]]}], "-", 
      RowBox[{
       FractionBox["5", "24"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "1"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "3"}]]}], "-", 
      RowBox[{
       FractionBox["1", "12"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "1"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "3"}]]}], "-", 
      RowBox[{
       FractionBox["1", "12"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "3"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "3"}]]}], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "3"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "3"}]]}], "-", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "1"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "3"}]]}], "-", 
      RowBox[{
       FractionBox["5", "24"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "1"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "3"}]]}], "-", 
      RowBox[{
       FractionBox["5", "24"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "3"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "3"}]]}], "-", 
      RowBox[{
       FractionBox["1", "12"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "3"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "3"}]]}]}], ",", 
     RowBox[{
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "1"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "1"}]]}], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "1"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "1"}]]}], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "3"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "1"}]]}], "+", 
      RowBox[{
       FractionBox["1", "3"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "3"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "1"}]]}], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "1"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "1"}]]}], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "1"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "1"}]]}], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "3"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "1"}]]}], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "3"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "1"}]]}], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "1"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "3"}]]}], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "1"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "3"}]]}], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "3"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "3"}]]}], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "3"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "3"}]]}], "-", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "1"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "3"}]]}], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "1"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "3"}]]}], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "3"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "3"}]]}], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "3"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "3"}]]}]}]}], "}"}], ";"}]}]], "Input",
 CellChangeTimes->{{3.909115264229135*^9, 
  3.909115287912773*^9}},ExpressionUUID->"70498953-b315-488b-bc5f-\
2a54fead07a1"],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 2}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 4},ExpressionUUID->"951ec21f-b2ac-4f66-8211-5e792559f1b2"]
}, Closed]],

Cell[CellGroupData[{

Cell["Descendant and Final Space of allowed structures", "Section",
 CellChangeTimes->{{3.908003377557066*^9, 3.908003388102501*^9}, 
   3.908886285485429*^9},ExpressionUUID->"2969da70-57a5-470a-9cac-\
cccd0ca30575"],

Cell[CellGroupData[{

Cell["\<\
We generate the space of descendants following the discussion in eq 6.1.2\
\>", "Item",
 CellChangeTimes->{{3.9089670080236073`*^9, 3.9089670179290175`*^9}, {
  3.9089670479500217`*^9, 
  3.908967052795436*^9}},ExpressionUUID->"792512a5-d00c-41c3-9486-\
449da2c965de"],

Cell[BoxData[
 RowBox[{
  RowBox[{"invsymdes1S", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["\[Alpha]1S", "i"], "+", 
        RowBox[{
         SubscriptBox["\[Beta]1S", "i"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["s", "2"], "+", 
           SuperscriptBox["t", "2"], "+", 
           SuperscriptBox["u", "2"]}], ")"}]}], "+", 
        RowBox[{
         SubscriptBox["\[Gamma]1S", "i"], " ", "s", " ", "t", " ", "u"}], "+", 
        RowBox[{
         SubscriptBox["\[Delta]1S", "i"], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["s", "2"], "+", 
            SuperscriptBox["t", "2"], "+", 
            SuperscriptBox["u", "2"]}], ")"}], "2"]}]}], ")"}], 
      RowBox[{"Z2Z2invsym", "[", 
       RowBox[{"[", "i", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "Z2Z2invsym", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.90800344922709*^9, 3.908003468590693*^9}, {
   3.908003516415106*^9, 3.908003517783449*^9}, {3.908003621649879*^9, 
   3.9080036593441277`*^9}, {3.908854436274858*^9, 3.908854480574464*^9}, 
   3.908854930693203*^9, 3.908886413783023*^9, 3.908886494348153*^9},
 CellLabel->
  "In[171]:=",ExpressionUUID->"bfca6466-cb4e-40ff-9063-a256558f06f4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"invsymdes1A", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Alpha]1A", "i"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["s", "2"], "u"}], "-", 
        RowBox[{
         SuperscriptBox["u", "2"], "s"}], "+", 
        RowBox[{
         SuperscriptBox["t", "2"], "s"}], "-", 
        RowBox[{
         SuperscriptBox["t", "2"], "u"}], "-", 
        RowBox[{
         SuperscriptBox["s", "2"], "t"}], "+", 
        RowBox[{
         SuperscriptBox["u", "2"], "t"}]}], ")"}], 
      RowBox[{"Z2Z2invantisym", "[", 
       RowBox[{"[", "i", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "Z2Z2invantisym", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9080034511803293`*^9, 3.9080034770113077`*^9}, {
   3.908003530783572*^9, 3.9080035345498867`*^9}, 3.908003633679967*^9, 
   3.908003804769356*^9, 3.908886420279571*^9, 3.9088864964904118`*^9},
 CellLabel->
  "In[172]:=",ExpressionUUID->"a2b8f84b-2743-4aa0-963c-b652c471927d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"invsymdes2M", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox[
           SubscriptBox["\[Alpha]2M", "i"], "3"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "s"}], "-", "t", "-", "u"}], ")"}], "-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "u"}], "-", "s", "-", "t"}], ")"}]}], ")"}]}], "+", 
         RowBox[{
          FractionBox[
           SubscriptBox["\[Beta]2M", "i"], "3"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["t", "2"], "+", 
              SuperscriptBox["u", "2"], "-", 
              RowBox[{"2", 
               SuperscriptBox["s", "2"]}]}], ")"}], "-", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["s", "2"], "+", 
              SuperscriptBox["t", "2"], "-", 
              RowBox[{"2", 
               SuperscriptBox["u", "2"]}]}], ")"}]}], ")"}]}], "+", 
         RowBox[{
          FractionBox[
           SubscriptBox["\[Gamma]2M", "i"], "3"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "s"}], "-", "t", "-", "u"}], ")"}], "-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "u"}], "-", "s", "-", "t"}], ")"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["s", "2"], "+", 
            SuperscriptBox["t", "2"], "+", 
            SuperscriptBox["u", "2"]}], ")"}]}], "+", 
         RowBox[{
          FractionBox[
           SubscriptBox["\[Delta]2M", "i"], "3"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "s"}], "-", "t", "-", "u"}], ")"}], "-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "u"}], "-", "s", "-", "t"}], ")"}]}], ")"}], "s", 
          " ", "t", " ", "u"}], "+", 
         RowBox[{
          FractionBox[
           SubscriptBox["\[Eta]2M", "i"], "3"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["t", "2"], "+", 
              SuperscriptBox["u", "2"], "-", 
              RowBox[{"2", 
               SuperscriptBox["s", "2"]}]}], ")"}], "-", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["s", "2"], "+", 
              SuperscriptBox["t", "2"], "-", 
              RowBox[{"2", 
               SuperscriptBox["u", "2"]}]}], ")"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["s", "2"], "+", 
            SuperscriptBox["t", "2"], "+", 
            SuperscriptBox["u", "2"]}], ")"}]}]}], ")"}], 
       RowBox[{"Z2Z2invmixed1", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox[
           SubscriptBox["\[Alpha]2M", "i"], "3"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "t"}], "-", "s", "-", "u"}], ")"}], "-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "u"}], "-", "s", "-", "t"}], ")"}]}], ")"}]}], "+", 
         RowBox[{
          FractionBox[
           SubscriptBox["\[Beta]2M", "i"], "3"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["u", "2"], "+", 
              SuperscriptBox["s", "2"], "-", 
              RowBox[{"2", 
               SuperscriptBox["t", "2"]}]}], ")"}], "-", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["s", "2"], "+", 
              SuperscriptBox["t", "2"], "-", 
              RowBox[{"2", 
               SuperscriptBox["u", "2"]}]}], ")"}]}], ")"}]}], "+", 
         RowBox[{
          FractionBox[
           SubscriptBox["\[Gamma]2M", "i"], "3"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "t"}], "-", "s", "-", "u"}], ")"}], "-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "u"}], "-", "s", "-", "t"}], ")"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["s", "2"], "+", 
            SuperscriptBox["t", "2"], "+", 
            SuperscriptBox["u", "2"]}], ")"}]}], "+", 
         RowBox[{
          FractionBox[
           SubscriptBox["\[Delta]2M", "i"], "3"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "t"}], "-", "s", "-", "u"}], ")"}], "-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "u"}], "-", "s", "-", "t"}], ")"}]}], ")"}], "s", 
          " ", "t", " ", "u"}], "+", 
         RowBox[{
          FractionBox[
           SubscriptBox["\[Eta]2M", "i"], "3"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["u", "2"], "+", 
              SuperscriptBox["s", "2"], "-", 
              RowBox[{"2", 
               SuperscriptBox["t", "2"]}]}], ")"}], "-", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["s", "2"], "+", 
              SuperscriptBox["t", "2"], "-", 
              RowBox[{"2", 
               SuperscriptBox["u", "2"]}]}], ")"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["s", "2"], "+", 
            SuperscriptBox["t", "2"], "+", 
            SuperscriptBox["u", "2"]}], ")"}]}]}], ")"}], 
       RowBox[{"Z2Z2invmixed2", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "Z2Z2invmixed1", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9080034520928583`*^9, 3.908003501766903*^9}, {
   3.908003550006567*^9, 3.908003554589773*^9}, {3.9080036700249987`*^9, 
   3.908003671186191*^9}, {3.908854515081045*^9, 3.908854568704768*^9}, {
   3.908854602427392*^9, 3.908854825751638*^9}, {3.908859490329542*^9, 
   3.908859491208974*^9}, {3.908859560896497*^9, 3.9088595776180773`*^9}, 
   3.9088864256378937`*^9, 3.90888649807771*^9},
 CellLabel->
  "In[173]:=",ExpressionUUID->"59179314-1e52-4342-86b8-cac556fc809d"]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 2}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 4},ExpressionUUID->"d961b4ba-c446-4b01-82ce-a4d02a332f82"],

Cell[TextData[StyleBox["Taking terms up-to 8 derivative order",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.9091153573480473`*^9, 
  3.909115386787703*^9}},ExpressionUUID->"1d57ad86-1c84-47a9-af57-\
a00194f1a5a2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"invsymdes1S8", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"invsymdes1S", "/.", 
            RowBox[{
             SubscriptBox["A", 
              RowBox[{"i_", ",", "j_"}]], "->", 
             RowBox[{"k", " ", 
              SubscriptBox["A", 
               RowBox[{"i", ",", "j"}]]}]}]}], "/.", 
           RowBox[{"s", "->", 
            RowBox[{
             SuperscriptBox["k", "2"], " ", "s"}]}]}], "/.", 
          RowBox[{"q", "->", 
           RowBox[{"k", " ", "q"}]}]}], "/.", 
         RowBox[{"u", "->", 
          RowBox[{
           SuperscriptBox["k", "2"], " ", "u"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "0", ",", "8"}], "}"}]}], "]"}], "//", "Normal"}], 
     ")"}], "/.", 
    RowBox[{"k", "->", "1"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"invsymdes1A8", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"invsymdes1A", "/.", 
            RowBox[{
             SubscriptBox["A", 
              RowBox[{"i_", ",", "j_"}]], "->", 
             RowBox[{"k", " ", 
              SubscriptBox["A", 
               RowBox[{"i", ",", "j"}]]}]}]}], "/.", 
           RowBox[{"s", "->", 
            RowBox[{
             SuperscriptBox["k", "2"], " ", "s"}]}]}], "/.", 
          RowBox[{"q", "->", 
           RowBox[{"k", " ", "q"}]}]}], "/.", 
         RowBox[{"u", "->", 
          RowBox[{
           SuperscriptBox["k", "2"], " ", "u"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "0", ",", "8"}], "}"}]}], "]"}], "//", "Normal"}], 
     ")"}], "/.", 
    RowBox[{"k", "->", "1"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"invsymdes2M8", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"invsymdes2M", "/.", 
            RowBox[{
             SubscriptBox["A", 
              RowBox[{"i_", ",", "j_"}]], "->", 
             RowBox[{"k", " ", 
              SubscriptBox["A", 
               RowBox[{"i", ",", "j"}]]}]}]}], "/.", 
           RowBox[{"s", "->", 
            RowBox[{
             SuperscriptBox["k", "2"], " ", "s"}]}]}], "/.", 
          RowBox[{"q", "->", 
           RowBox[{"k", " ", "q"}]}]}], "/.", 
         RowBox[{"u", "->", 
          RowBox[{
           SuperscriptBox["k", "2"], " ", "u"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "0", ",", "8"}], "}"}]}], "]"}], "//", "Normal"}], 
     ")"}], "/.", 
    RowBox[{"k", "->", "1"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.908888494735791*^9, 3.908888500354682*^9}, {
  3.9088885777207108`*^9, 3.908888580701571*^9}},
 CellLabel->
  "In[174]:=",ExpressionUUID->"524044fc-41cc-4adb-946e-88186ca8a98c"],

Cell[TextData[{
 "List of constraints which we need to impose to obtain CRG allowed \
amplitudes. We can see out of all possible couplings, only 10 couplings (",
 Cell[BoxData[
  RowBox[{
   SubscriptBox["\[Alpha]1S", "1"], ",", 
   SubscriptBox["\[Alpha]1S", "2"], ",", 
   SubscriptBox["\[Alpha]1S", "3"], ",", 
   SubscriptBox["\[Alpha]1S", "4"], ",", 
   SubscriptBox["\[Alpha]2M", "1"], ",", 
   SubscriptBox["\[Alpha]2M", "2"], ",", 
   SubscriptBox["\[Alpha]2M", "4"], ",", 
   SubscriptBox["\[Alpha]2M", "6"], ",", 
   SubscriptBox["\[Beta]1S", "1"], ",", 
   SubscriptBox["\[Beta]1S", "3"]}]],
  CellChangeTimes->{{3.908891107807124*^9, 3.9088912191996117`*^9}, {
   3.908891940692618*^9, 3.9088919413154716`*^9}},ExpressionUUID->
  "e27628ad-782b-43e8-b975-d779d07bade9"],
 ") survive. "
}], "Text",
 CellChangeTimes->{{3.9088882333099937`*^9, 3.908888340621817*^9}, {
   3.9088883834493647`*^9, 3.908888413397995*^9}, {3.909032067282933*^9, 
   3.909032070888547*^9}, {3.909032106803619*^9, 3.909032115421801*^9}, 
   3.909115410266732*^9},ExpressionUUID->"e9d7a512-2466-4dd2-8349-\
63e1f3261c43"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Beta]1S", "2"], "=", 
   RowBox[{
    FractionBox["1", "16"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", 
       SubscriptBox["\[Alpha]2M", "6"]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Beta]1S", "3"]}]}], ")"}]}]}], ";", 
  RowBox[{
   SubscriptBox["\[Beta]1S", "4"], "=", "0"}], ";", 
  RowBox[{
   SubscriptBox["\[Gamma]1S", "1"], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"9", " ", 
       SubscriptBox["\[Alpha]2M", "6"]}], "32"]}], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SubscriptBox["\[Beta]1S", "3"]}], "8"]}]}], ";", 
  RowBox[{
   SubscriptBox["\[Gamma]1S", "2"], "=", "0"}], ";", 
  RowBox[{
   SubscriptBox["\[Gamma]1S", "3"], "=", "0"}], ";", 
  RowBox[{
   SubscriptBox["\[Delta]1S", "1"], "=", "0"}], ";", 
  RowBox[{
   SubscriptBox["\[Alpha]1A", "1"], "=", "0"}], ";", 
  RowBox[{
   SubscriptBox["\[Alpha]2M", "3"], "=", 
   RowBox[{
    FractionBox["1", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[Alpha]1S", "4"], "-", 
      RowBox[{"6", " ", 
       SubscriptBox["\[Alpha]2M", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["m", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SubscriptBox["\[Alpha]2M", "6"]}], "-", 
         RowBox[{"4", " ", 
          SubscriptBox["\[Beta]1S", "3"]}]}], ")"}]}]}], ")"}]}]}], ";", 
  RowBox[{
   SubscriptBox["\[Alpha]2M", "5"], "=", 
   RowBox[{"2", " ", 
    SubscriptBox["\[Beta]1S", "3"]}]}], ";", 
  RowBox[{
   SubscriptBox["\[Alpha]2M", "7"], "=", 
   FractionBox[
    SubscriptBox["\[Alpha]2M", "6"], "2"]}], ";", 
  RowBox[{
   SubscriptBox["\[Beta]2M", "1"], "=", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[Alpha]1S", "4"], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["m", "2"], " ", 
       SubscriptBox["\[Alpha]2M", "6"]}], "-", 
      RowBox[{"16", " ", 
       SubscriptBox["\[Beta]1S", "1"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["m", "2"], " ", 
       SubscriptBox["\[Beta]1S", "3"]}]}], ")"}]}]}], ";", 
  RowBox[{
   SubscriptBox["\[Beta]2M", "2"], "=", 
   RowBox[{
    FractionBox["1", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", 
       SubscriptBox["\[Alpha]2M", "6"]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Beta]1S", "3"]}]}], ")"}]}]}], ";", 
  RowBox[{
   SubscriptBox["\[Beta]2M", "3"], "=", 
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    SubscriptBox["\[Beta]1S", "3"]}]}], ";", 
  RowBox[{
   SubscriptBox["\[Beta]2M", "4"], "=", 
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    SubscriptBox["\[Beta]1S", "3"]}]}], ";", 
  RowBox[{
   SubscriptBox["\[Beta]2M", "5"], "=", "0"}], ";", 
  RowBox[{
   SubscriptBox["\[Beta]2M", "6"], "=", "0"}], ";", 
  RowBox[{
   SubscriptBox["\[Beta]2M", "7"], "=", "0"}], ";", 
  RowBox[{
   SubscriptBox["\[Gamma]2M", "1"], "=", "0"}], ";", 
  RowBox[{
   SubscriptBox["\[Gamma]2M", "2"], "=", "0"}], ";", 
  RowBox[{
   SubscriptBox["\[Gamma]2M", "3"], "=", "0"}], ";", 
  RowBox[{
   SubscriptBox["\[Gamma]2M", "4"], "=", "0"}], ";", 
  RowBox[{
   SubscriptBox["\[Delta]2M", "1"], "=", "0"}], ";", 
  RowBox[{
   SubscriptBox["\[Eta]2M", "1"], "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.90889073330659*^9, 3.908890858868869*^9}},
 CellLabel->
  "In[177]:=",ExpressionUUID->"c7310a03-24b7-4280-86c2-42511f144535"],

Cell[TextData[{
 "The solutions tell us that only 10 structures are Regge allowed: ",
 Cell[BoxData[
  RowBox[{
   SubscriptBox["\[Alpha]1S", "1"], ",", 
   SubscriptBox["\[Alpha]1S", "2"], ",", 
   SubscriptBox["\[Alpha]1S", "3"], ",", 
   SubscriptBox["\[Alpha]1S", "4"], ",", 
   SubscriptBox["\[Alpha]2M", "1"], ",", 
   SubscriptBox["\[Alpha]2M", "2"], ",", 
   SubscriptBox["\[Alpha]2M", "4"], ",", 
   SubscriptBox["\[Alpha]2M", "6"], ",", 
   SubscriptBox["\[Beta]1S", "1"], ",", 
   SubscriptBox["\[Beta]1S", "3"]}]],
  CellChangeTimes->{{3.908891107807124*^9, 3.9088912191996117`*^9}, {
   3.908891940692618*^9, 3.9088919413154716`*^9}},ExpressionUUID->
  "6fe0575d-47ae-426a-a064-8ab9710e9c4e"]
}], "Text",
 CellChangeTimes->{{3.909009040278473*^9, 
  3.909009077474817*^9}},ExpressionUUID->"2e2b3089-ae93-441d-aee8-\
a9229c57c797"],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 2}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 4},ExpressionUUID->"676e1024-c222-491b-81f8-3e55f9e7d28b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"reggefinal", "=", 
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"m", ">", "0"}], "&&", 
     RowBox[{
      SubscriptBox["m", "1"], ">", "0"}], "&&", 
     RowBox[{
      SubscriptBox["m", "2"], ">", "0"}], "&&", 
     RowBox[{
      SubscriptBox["m", "3"], ">", "0"}], "&&", 
     RowBox[{
      SubscriptBox["m", "4"], ">", "0"}], " ", "&&", 
     RowBox[{"s", ">", "0"}], "&&", 
     RowBox[{"q", ">", "0"}]}], ",", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    "invsymdes1S8", "+", "invsymdes1A8", "+", 
                    "invsymdes2M8"}], ")"}], "/.", "Rule1"}], "/.", "Rule1"}],
                    "/.", "RulePerp"}], "/.", "RulePerp"}], "/.", "Rule2"}], "/.",
                 "Rule2"}], "/.", "Rulebc"}], "/.", "Rulebc"}], "/.", 
             "RulekL"}], "/.", "RulekT"}], "/.", "Rulei"}], "/.", "Rulei"}], 
         ")"}], "/.", 
        RowBox[{"s", "->", 
         FractionBox["1", "\[CapitalLambda]"]}]}], ",", 
       RowBox[{"\[CapitalLambda]", "->", "0"}]}], "]"}], "//", "Normal"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.9083381689554777`*^9, 3.9083381845503693`*^9}, {
   3.908338852337986*^9, 3.908338860929715*^9}, {3.908338903692193*^9, 
   3.9083389091429157`*^9}, {3.9083409070273123`*^9, 3.908340908579694*^9}, {
   3.908340999959732*^9, 3.9083410260722322`*^9}, {3.9083411937816887`*^9, 
   3.9083411994659233`*^9}, {3.90834141351396*^9, 3.908341416993458*^9}, {
   3.9083417910812197`*^9, 3.908341793253332*^9}, {3.908348074292055*^9, 
   3.9083480753878736`*^9}, {3.9083512807415133`*^9, 
   3.9083512835828667`*^9}, {3.908356268825266*^9, 3.908356270149067*^9}, {
   3.90843726042409*^9, 3.908437265035693*^9}, {3.9084583409849977`*^9, 
   3.908458341964788*^9}, {3.908458414769999*^9, 3.9084584346435738`*^9}, {
   3.908509683575931*^9, 3.9085097078060904`*^9}, {3.908509834819571*^9, 
   3.908509840968231*^9}, {3.908510094672068*^9, 3.9085100977157288`*^9}, {
   3.9085106110540657`*^9, 3.908510644069058*^9}, 3.908511651492321*^9, {
   3.908516702912458*^9, 3.9085167043676434`*^9}, {3.908518948369686*^9, 
   3.9085189952140503`*^9}, {3.908519126186902*^9, 3.9085191333637323`*^9}, 
   3.908855229364995*^9, {3.9088558803565807`*^9, 3.908855884284779*^9}, {
   3.9088560952631483`*^9, 3.908856096265109*^9}, {3.908856348613159*^9, 
   3.90885638896377*^9}, {3.908856969313912*^9, 3.908857022937832*^9}, {
   3.908857294171164*^9, 3.9088572944765368`*^9}, {3.908857354868786*^9, 
   3.9088573559890547`*^9}, {3.9088583430341187`*^9, 3.9088583446143627`*^9}, 
   3.9088598355868998`*^9, {3.908859970154167*^9, 3.908859972997176*^9}, {
   3.908860258959855*^9, 3.908860261441008*^9}, {3.90886413504214*^9, 
   3.908864137913245*^9}, {3.908864345810822*^9, 3.9088643508698483`*^9}, {
   3.908864558503477*^9, 3.908864561229805*^9}, {3.9088655299101133`*^9, 
   3.9088655413615627`*^9}, {3.908865899950247*^9, 3.9088659025294647`*^9}, {
   3.908866244085765*^9, 3.908866253470725*^9}, {3.908866418976969*^9, 
   3.908866421122076*^9}, {3.908866578645496*^9, 3.90886658283213*^9}, {
   3.9088668937753468`*^9, 3.9088668957674026`*^9}, {3.908867319186246*^9, 
   3.9088673223599653`*^9}, {3.908868845508789*^9, 3.908868851077342*^9}, 
   3.9088864777924213`*^9, 3.9088869466222067`*^9, {3.9088870080918283`*^9, 
   3.908887022196527*^9}, {3.908888520415781*^9, 3.908888523145274*^9}, {
   3.908890447536303*^9, 3.908890449005636*^9}, {3.9088904857149963`*^9, 
   3.908890491466709*^9}, {3.9088905347722178`*^9, 3.908890536294241*^9}, {
   3.908890701381564*^9, 3.9088907083460293`*^9}, {3.9088908803858223`*^9, 
   3.908890881103241*^9}},
 CellLabel->
  "In[178]:=",ExpressionUUID->"76546939-27f4-40f8-8f0d-b4a342d3e491"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         FractionBox[
          RowBox[{
           FractionBox[
            RowBox[{
             SubscriptBox["\[Alpha]", "1"], " ", 
             SubscriptBox["\[Alpha]", "2"], " ", 
             SubscriptBox["\[Alpha]", "3"], " ", 
             SubscriptBox["\[Alpha]", "4"], " ", 
             SubscriptBox["\[Alpha]1S", "1"]}], 
            RowBox[{"6", " ", 
             SuperscriptBox["m", "4"]}]], "+", 
           TemplateBox[{"28"},
            "OutputSizeLimit`Skeleton"], "+", 
           RowBox[{
            SubscriptBox["\[Beta]1S", "1"], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["q", "4"], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"], ")"}], "2"]}], ")"}], " ", 
                SubscriptBox["\[Alpha]", "1"], " ", 
                SubscriptBox["\[Alpha]", "2"], " ", 
                SubscriptBox["\[Alpha]", "3"], " ", 
                SubscriptBox["\[Alpha]", "4"]}], 
               RowBox[{"6", " ", 
                SuperscriptBox["m", "4"]}]], "+", 
              TemplateBox[{"1"},
               "OutputSizeLimit`Skeleton"], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  FractionBox["1", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    FractionBox[
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"], 
                    RowBox[{"2", " ", 
                    SuperscriptBox["m", "2"]}]], "+", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"], ")"}], " ", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"]}]}], ")"}]}], "+", 
                 TemplateBox[{"1"},
                  "OutputSizeLimit`Skeleton"], "+", 
                 TemplateBox[{"1"},
                  "OutputSizeLimit`Skeleton"]}], ")"}]}]}], ")"}]}]}], 
          SuperscriptBox["\[CapitalLambda]", "2"]],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          PaneBox[
           TagBox[
            TooltipBox[
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource[
                 "FEStrings", "sizeBriefExplanation"], StandardForm],
                ImageSizeCache->{61.512451171875, {3., 9.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
              StripOnInput->False],
             StyleBox[
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                StandardForm]], DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}, StripOnInput -> False]],
            Annotation[#, 
             Style[
              Dynamic[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
              DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}], "Tooltip"]& ],
           Alignment->Center,
           BaselinePosition->Baseline,
           ImageSize->{Automatic, {25, Full}}], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{49.85595703125, {0., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 178, 28539193341462146696, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{58.4197998046875, {0., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 178, 28539193341462146696, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{43.121337890625, {0., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{51., {0., 10.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 178, 28539193341462146696, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{74.6630859375, {0., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{91., {1., 10.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[28539193341462146696 === $SessionID, 
   Out[178], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{
  3.908888838027872*^9, 3.9088898059924803`*^9, 3.9088903672954493`*^9, 
   3.908890452360972*^9, {3.908890509619849*^9, 3.908890543240673*^9}, 
   3.908890713159577*^9, 3.908890886023965*^9, 3.908892063722095*^9, 
   3.909031448052225*^9},
 CellLabel->
  "Out[178]=",ExpressionUUID->"33c84c91-c4c9-4cf0-8118-6dd1ad737a5a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"invsymfullList", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"invsymdes1S8", "+", "invsymdes1A8", "+", "invsymdes2M8"}], 
       ")"}], "/.", 
      RowBox[{"u", "->", 
       RowBox[{
        RowBox[{"-", "s"}], "-", "t", "+", 
        RowBox[{"4", 
         SuperscriptBox["m", "2"]}]}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]1S", "1"], ",", 
       SubscriptBox["\[Alpha]1S", "2"], ",", 
       SubscriptBox["\[Alpha]1S", "3"], ",", 
       SubscriptBox["\[Alpha]1S", "4"], ",", 
       SubscriptBox["\[Alpha]2M", "1"], ",", 
       SubscriptBox["\[Alpha]2M", "2"], ",", 
       SubscriptBox["\[Alpha]2M", "4"], ",", 
       SubscriptBox["\[Alpha]2M", "6"], ",", 
       SubscriptBox["\[Beta]1S", "1"], ",", 
       SubscriptBox["\[Beta]1S", "3"]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.908891107807124*^9, 3.9088912191996117`*^9}, {
  3.908891940692618*^9, 3.9088919413154716`*^9}},
 CellLabel->
  "In[179]:=",ExpressionUUID->"af4cbf7c-d629-4204-882a-ce1976ae2e14"],

Cell[CellGroupData[{

Cell["Final Regge allowed quasi-invariant S-matrices", "Item",
 CellChangeTimes->{{3.909009016160455*^9, 
  3.9090090284264393`*^9}},ExpressionUUID->"de7bacf0-9cf4-4a56-842b-\
4f1428a21afb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"zeroderallowed", "=", 
   RowBox[{
    FractionBox["1", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["b", 
        RowBox[{"1", ",", "4"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"2", ",", "3"}]]}], "+", 
      RowBox[{
       SubscriptBox["b", 
        RowBox[{"1", ",", "3"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"2", ",", "4"}]]}], "+", 
      RowBox[{
       SubscriptBox["b", 
        RowBox[{"1", ",", "2"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"3", ",", "4"}]]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.908891230529619*^9, 3.908891236700541*^9}},
 CellLabel->
  "In[180]:=",ExpressionUUID->"3ab1469d-2976-42be-8470-799193da31cd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"twoderallowed1", "=", 
   RowBox[{
    FractionBox["1", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"3", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "3"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "2"}]]}], "+", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"2", ",", "1"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "1"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "3"}]]}], "+", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"2", ",", "3"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "1"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "3"}]]}], "+", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"2", ",", "1"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "3"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "3"}]]}], "+", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"2", ",", "3"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "3"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "3"}]]}], "+", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"2", ",", "3"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "2"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "4"}]]}], "+", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"1", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "1"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"2", ",", "3"}]]}], "+", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"1", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "2"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"2", ",", "4"}]]}], "+", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"1", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "2"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"2", ",", "4"}]]}], "+", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"1", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "4"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"2", ",", "4"}]]}], "+", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"1", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "4"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"2", ",", "4"}]]}], "+", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"1", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "1"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"3", ",", "4"}]]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9088912562754498`*^9, 3.908891262781002*^9}},
 CellLabel->
  "In[181]:=",ExpressionUUID->"fd2a3bb5-1bd7-4b5a-99f6-573495cf64e0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"twoderallowed2", "=", 
   RowBox[{
    FractionBox["1", "12"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "1"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "2"}]]}], "+", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"3", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "1"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "2"}]]}], "+", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"3", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "3"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "2"}]]}], "+", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"3", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "3"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "2"}]]}], "+", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"2", ",", "3"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "1"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "3"}]]}], "+", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"2", ",", "1"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "3"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "3"}]]}], "+", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"2", ",", "1"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "2"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "4"}]]}], "+", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"2", ",", "3"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "2"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "4"}]]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "1"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "4"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "4"}]]}], "+", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"2", ",", "3"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "4"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"1", ",", "4"}]]}], "+", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"1", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "1"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"2", ",", "3"}]]}], "+", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"1", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "1"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"2", ",", "3"}]]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "3"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"2", ",", "3"}]]}], "+", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"1", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"4", ",", "3"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"2", ",", "3"}]]}], "+", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"1", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "2"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"2", ",", "4"}]]}], "+", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"1", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"3", ",", "4"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"2", ",", "4"}]]}], "+", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"1", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "1"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"3", ",", "4"}]]}], "+", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"1", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "1"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"3", ",", "4"}]]}], "+", 
      RowBox[{
       SubscriptBox["A", 
        RowBox[{"1", ",", "2"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "3"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"3", ",", "4"}]]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["A", 
        RowBox[{"1", ",", "4"}]], " ", 
       SubscriptBox["A", 
        RowBox[{"2", ",", "3"}]], " ", 
       SubscriptBox["b", 
        RowBox[{"3", ",", "4"}]]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.90889128465976*^9, 3.9088912942008047`*^9}},
 CellLabel->
  "In[182]:=",ExpressionUUID->"84724f39-e434-4669-9d09-2e0467eccedc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"twoderallowed3", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox["m", "2"]}], "-", 
       SuperscriptBox["q", "2"], "+", 
       RowBox[{"2", " ", "s"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["b", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["b", 
         RowBox[{"1", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "4"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "4"}]]}]}], ")"}]}], "-", 
    RowBox[{
     FractionBox["1", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["m", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "2"]}], "-", "s"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["b", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "3"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "4"}]]}], "+", 
       RowBox[{
        SubscriptBox["b", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "4"}]]}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.908891355897791*^9, 3.9088913642082663`*^9}},
 CellLabel->
  "In[183]:=",ExpressionUUID->"3e41177b-32f4-428a-bdb3-2b33f05d7e8d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fourderallowed1", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "36"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["m", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "2"]}], "-", "s"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "2"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "2"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "2"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "2"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "3"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "4"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "4"}]]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "4"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "4"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "3"}]]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "3"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "4"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "4"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "4"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "4"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "4"}]]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "4"}]]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "36"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox["m", "2"]}], "-", 
       SuperscriptBox["q", "2"], "+", 
       RowBox[{"2", " ", "s"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "2"}]]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "2"}]]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "2"}]]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "2"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "3"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "3"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "4"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "4"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "4"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "4"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "3"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "3"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "3"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "3"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "4"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "4"}]]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "4"}]]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "4"}]]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "4"}]]}], "+", 
       RowBox[{"4", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "4"}]]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "24"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          SuperscriptBox["q", "2"], "-", "s"}], ")"}], "2"], "-", 
       SuperscriptBox["s", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["b", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["b", 
         RowBox[{"1", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "4"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "4"}]]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "24"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["q", "4"]}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          SuperscriptBox["q", "2"], "-", "s"}], ")"}], "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["b", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "3"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "4"}]]}], "+", 
       RowBox[{
        SubscriptBox["b", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "4"}]]}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.908891322839402*^9, 3.908891327775075*^9}},
 CellLabel->
  "In[184]:=",ExpressionUUID->"3cef37a7-a264-4b16-8726-2fa8f97251fb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fourderallowed2", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["m", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "2"]}], "-", "s"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "2"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "3"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "3"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "3"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "4"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "3"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "4"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "4"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "4"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "4"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "4"}]]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox["m", "2"]}], "-", 
       SuperscriptBox["q", "2"], "+", 
       RowBox[{"2", " ", "s"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "2"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "3"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "3"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "3"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "3"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "4"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "3"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "4"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "4"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "4"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "4"}]]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "4"}]]}]}], ")"}]}], "-", 
    RowBox[{
     FractionBox["1", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["m", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "2"]}], "-", "s"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "2"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "2"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "2"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "2"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "3"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "4"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "4"}]]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "4"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "4"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "3"}]]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "3"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "4"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "4"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "4"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "4"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "4"}]]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "4"}]]}]}], ")"}]}], "-", 
    RowBox[{
     FractionBox["1", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox["m", "2"]}], "-", 
       SuperscriptBox["q", "2"], "+", 
       RowBox[{"2", " ", "s"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "2"}]]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "2"}]]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "2"}]]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "2"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "3"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "3"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "4"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "4"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "4"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "4"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "3"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "3"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "3"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "3"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "4"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "4"}]]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "4"}]]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "4"}]]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "4"}]]}], "+", 
       RowBox[{"4", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "4"}]]}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.908891378636015*^9, 3.908891388638323*^9}},
 CellLabel->
  "In[185]:=",ExpressionUUID->"5fd1c00d-76e8-44ed-bd14-143e3585a7f2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fourderallowed3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "12"]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["m", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "2"]}], "-", "s"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "2"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "2"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "2"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "2"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "3"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "3"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "4"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "4"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "4"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "4"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "3"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "3"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "3"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "4"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "4"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "4"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "4"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "4"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "4"}]]}]}], ")"}]}], "-", 
    RowBox[{
     FractionBox["1", "12"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox["m", "2"]}], "-", 
       SuperscriptBox["q", "2"], "+", 
       RowBox[{"2", " ", "s"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "2"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "2"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "2"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "2"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "3"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "4"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "4"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "4"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "4"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "3"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "3"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "3"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "3"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "4"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "4"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "4"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "4"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "4"}]]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "4"}]]}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.908891415950561*^9, 3.9088914441671743`*^9}},
 CellLabel->
  "In[186]:=",ExpressionUUID->"89d48e77-7c1f-4228-804d-3c07d813c3b8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fourderallowed4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["2", "3"]}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          SuperscriptBox["q", "2"], "-", "s"}], ")"}], "2"], "-", 
       SuperscriptBox["s", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["b", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["b", 
         RowBox[{"1", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "4"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "4"}]]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          SuperscriptBox["q", "2"], "-", "s"}], ")"}], "2"], "+", 
       SuperscriptBox["s", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "3"], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "3"}]]}], "+", 
       RowBox[{
        FractionBox["1", "3"], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "4"}]]}], "+", 
       RowBox[{
        FractionBox["1", "3"], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "4"}]]}]}], ")"}]}], "-", 
    RowBox[{
     FractionBox["2", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["q", "4"]}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          SuperscriptBox["q", "2"], "-", "s"}], ")"}], "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["b", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "3"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "4"}]]}], "+", 
       RowBox[{
        SubscriptBox["b", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "4"}]]}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9088915091026382`*^9, 3.908891515313856*^9}},
 CellLabel->
  "In[187]:=",ExpressionUUID->"02c12143-5ef7-4168-88bd-8e6e8c9e207c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sixderallowed1", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "24"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox["m", "2"]}], "-", 
       SuperscriptBox["q", "2"], "+", 
       RowBox[{"2", " ", "s"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]]}], "+", 
       RowBox[{"4", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]]}], "+", 
       RowBox[{"4", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]]}], "+", 
       RowBox[{"8", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]]}], "-", 
       RowBox[{"5", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]]}], "+", 
       RowBox[{"4", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]]}], "-", 
       RowBox[{"5", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]]}], "+", 
       RowBox[{"4", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]]}], "-", 
       RowBox[{"4", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]]}], "-", 
       RowBox[{"5", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]]}], "-", 
       RowBox[{"5", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "12"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox["m", "2"]}], "-", 
       SuperscriptBox["q", "2"], "+", 
       RowBox[{"2", " ", "s"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "12"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["m", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "2"]}], "-", "s"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]]}]}], ")"}]}], "-", 
    RowBox[{
     FractionBox["1", "24"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["m", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "2"]}], "-", "s"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]]}], "-", 
       RowBox[{"4", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]]}], "+", 
       RowBox[{"4", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]]}], "+", 
       RowBox[{"4", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]]}], "+", 
       RowBox[{"4", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]]}], "+", 
       RowBox[{"4", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]]}], "-", 
       RowBox[{"4", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]]}], "+", 
       RowBox[{"4", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          SuperscriptBox["q", "2"], "-", "s"}], ")"}], "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "2"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "3"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "3"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "3"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "4"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "3"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "4"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "4"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "4"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "4"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "4"}]]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "32"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          SuperscriptBox["q", "2"], "-", "s"}], ")"}], "2"], "+", 
       SuperscriptBox["s", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "2"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "4"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "4"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "4"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "4"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "4"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "4"}]]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          SuperscriptBox["q", "2"], "-", "s"}], ")"}], "2"], "-", 
       SuperscriptBox["s", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "2"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "3"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "3"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "3"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "3"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "4"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "3"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "4"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "4"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "4"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "4"}]]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "4"}]]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "6"], " ", 
     SuperscriptBox["m", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["m", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "2"]}], "-", "s"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "2"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "2"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "2"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "2"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "3"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "4"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "4"}]]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "4"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "4"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "3"}]]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "3"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "4"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "4"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "4"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "4"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "4"}]]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "4"}]]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "6"], " ", 
     SuperscriptBox["m", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox["m", "2"]}], "-", 
       SuperscriptBox["q", "2"], "+", 
       RowBox[{"2", " ", "s"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "2"}]]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "2"}]]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "2"}]]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "2"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "3"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "3"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "4"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "4"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "4"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "4"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "3"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "3"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "3"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "3"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "4"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "4"}]]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "4"}]]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "4"}]]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "4"}]]}], "+", 
       RowBox[{"4", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "4"}]]}]}], ")"}]}], "-", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     SuperscriptBox["m", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          SuperscriptBox["q", "2"], "-", "s"}], ")"}], "2"], "-", 
       SuperscriptBox["s", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["b", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["b", 
         RowBox[{"1", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "4"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "4"}]]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["9", "32"], " ", 
     SuperscriptBox["q", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["m", "2"]}], "+", 
       SuperscriptBox["q", "2"], "-", "s"}], ")"}], " ", "s", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "3"], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "3"}]]}], "+", 
       RowBox[{
        FractionBox["1", "3"], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "4"}]]}], "+", 
       RowBox[{
        FractionBox["1", "3"], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "4"}]]}]}], ")"}]}], "-", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     SuperscriptBox["m", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["q", "4"]}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          SuperscriptBox["q", "2"], "-", "s"}], ")"}], "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["b", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "3"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "4"}]]}], "+", 
       RowBox[{
        SubscriptBox["b", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "4"}]]}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.908891472634081*^9, 3.9088914808056793`*^9}},
 CellLabel->
  "In[188]:=",ExpressionUUID->"1b02e79d-bbe8-4d92-9951-c197d78a3999"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sixderallowed2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "6"]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["m", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "2"]}], "-", "s"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]]}], "+", 
       RowBox[{"4", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]]}], "+", 
       RowBox[{"4", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox["m", "2"]}], "-", 
       SuperscriptBox["q", "2"], "+", 
       RowBox[{"2", " ", "s"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]]}], "-", 
       RowBox[{"4", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]]}], "+", 
       RowBox[{"4", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "12"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          SuperscriptBox["q", "2"], "-", "s"}], ")"}], "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "2"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "3"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "3"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "3"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "4"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "3"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "4"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "4"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "4"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "4"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "4"}]]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "24"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          SuperscriptBox["q", "2"], "-", "s"}], ")"}], "2"], "+", 
       SuperscriptBox["s", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "2"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "4"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "4"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "4"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "4"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "4"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "4"}]]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "12"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          SuperscriptBox["q", "2"], "-", "s"}], ")"}], "2"], "-", 
       SuperscriptBox["s", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "2"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "3"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "3"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "3"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "3"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "4"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "3"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "4"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "4"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "4"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "4"}]]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "4"}]]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          SuperscriptBox["q", "2"], "-", "s"}], ")"}], "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "2"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "2"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "2"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "2"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "3"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "3"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "4"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "4"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "4"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "4"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "3"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "3"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "3"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "4"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "4"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "4"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "4"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "4"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "4"}]]}]}], ")"}]}], "-", 
    RowBox[{
     FractionBox["1", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          SuperscriptBox["q", "2"], "-", "s"}], ")"}], "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "2"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "2"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "2"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "2"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "3"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "4"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "4"}]]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "4"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "4"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "3"}]]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "3"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "4"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "4"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "4"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "4"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "4"}]]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "4"}]]}]}], ")"}]}], "-", 
    RowBox[{
     FractionBox["2", "9"], " ", 
     SuperscriptBox["m", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["m", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "2"]}], "-", "s"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "2"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "2"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "2"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "2"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "3"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "4"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "4"}]]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "4"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "4"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "3"}]]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "3"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "4"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "4"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "4"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "4"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "4"}]]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "4"}]]}]}], ")"}]}], "-", 
    RowBox[{
     FractionBox["1", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["m", "2"]}], "+", 
           SuperscriptBox["q", "2"], "-", "s"}], ")"}], "2"]}], "+", 
       SuperscriptBox["s", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "2"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "2"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "2"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "2"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "3"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "4"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "4"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "4"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "4"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "3"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "3"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "3"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "3"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "4"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "4"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "4"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "4"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "4"}]]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "4"}]]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "12"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          SuperscriptBox["q", "2"], "-", "s"}], ")"}], "2"], "+", 
       SuperscriptBox["s", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "2"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "2"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "2"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "2"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "4"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "4"}]]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "4"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "4"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "3"}]]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "4"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "4"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "4"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "4"}]]}], "+", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "4"}]]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "4"}]]}]}], ")"}]}], "-", 
    RowBox[{
     FractionBox["2", "9"], " ", 
     SuperscriptBox["m", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox["m", "2"]}], "-", 
       SuperscriptBox["q", "2"], "+", 
       RowBox[{"2", " ", "s"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "2"}]]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "2"}]]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "2"}]]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "2"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "3"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "3"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "4"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "4"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "4"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "4"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "3"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "3"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "3"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "3"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "4"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "4"}]]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "4"}]]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "4"}]]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "4"}]]}], "+", 
       RowBox[{"4", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "4"}]]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["m", "2"]}], "+", 
           SuperscriptBox["q", "2"], "-", "s"}], ")"}], "2"]}], "+", 
       SuperscriptBox["s", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "2"}]]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "2"}]]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "2"}]]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "2"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "3"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "3"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "4"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "4"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "4"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "4"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "3"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "3"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "3"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"4", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "3"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "4"}]]}], "-", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"3", ",", "4"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "4"}]]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "4"}]]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "1"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "4"}]]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "4"}]]}], "+", 
       RowBox[{"4", " ", 
        SubscriptBox["A", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["A", 
         RowBox[{"2", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "4"}]]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "6"], " ", 
     SuperscriptBox["m", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          SuperscriptBox["q", "2"], "-", "s"}], ")"}], "2"], "-", 
       SuperscriptBox["s", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["b", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "3"}]]}], "+", 
       RowBox[{
        SubscriptBox["b", 
         RowBox[{"1", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "4"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "4"}]]}]}], ")"}]}], "-", 
    RowBox[{
     FractionBox["3", "8"], " ", 
     SuperscriptBox["q", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["m", "2"]}], "+", 
       SuperscriptBox["q", "2"], "-", "s"}], ")"}], " ", "s", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "3"], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "3"}]]}], "+", 
       RowBox[{
        FractionBox["1", "3"], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "4"}]]}], "+", 
       RowBox[{
        FractionBox["1", "3"], " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "4"}]]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "6"], " ", 
     SuperscriptBox["m", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["q", "4"]}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          SuperscriptBox["q", "2"], "-", "s"}], ")"}], "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["b", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "3"}]]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["b", 
         RowBox[{"1", ",", "3"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"2", ",", "4"}]]}], "+", 
       RowBox[{
        SubscriptBox["b", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["b", 
         RowBox[{"3", ",", "4"}]]}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.908891536935054*^9, 3.9088915707569103`*^9}},
 CellLabel->
  "In[189]:=",ExpressionUUID->"4aadec7e-0aee-46fe-b00b-eaa75d3c76e8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"AbsoluteTime", "[", "]"}], "-", "t1"}], "60"], 
  RowBox[{"(*", 
   RowBox[{"total", " ", "time", " ", "taken", " ", "in", " ", "minute"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.908972981186994*^9, 3.908973007737155*^9}},
 CellLabel->
  "In[190]:=",ExpressionUUID->"b9498eae-5597-4457-8cf2-1d5e2b5824c5"],

Cell[BoxData["0.6868072333333333333`8.0665311043059"], "Output",
 CellChangeTimes->{3.9089731287641687`*^9, 3.909028816164566*^9, 
  3.909031448235876*^9},
 CellLabel->
  "Out[190]=",ExpressionUUID->"6f9b545d-2984-4a7a-a2e0-d4bce4b7a39e"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]]
},
WindowSize->{Full, Full},
WindowMargins->{{316, Automatic}, {Automatic, 50}},
Magnification:>1.25 Inherited,
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (December 2, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"889bb4d5-c32a-43d0-8a1b-50cc68c72ed8"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 393, 8, 276, "Title",ExpressionUUID->"465e3351-06e9-4367-93ee-79755bcc224a"],
Cell[976, 32, 317, 6, 66, "Subtitle",ExpressionUUID->"a5d79a45-2599-4ed8-ad7b-8e0dcc3ea409"],
Cell[CellGroupData[{
Cell[1318, 42, 306, 5, 85, "Chapter",ExpressionUUID->"d9f0409e-cb96-4666-8152-fdacfbb390b2"],
Cell[1627, 49, 200, 3, 35, "Input",ExpressionUUID->"b29fa426-ca28-41a0-a0f5-94c62fc71eaa"],
Cell[1830, 54, 249, 5, 35, "Input",ExpressionUUID->"a1174075-beca-476c-b5b5-2fab00aa6611"],
Cell[2082, 61, 386, 10, 61, "Input",ExpressionUUID->"5b12d2eb-c572-4ee1-b981-42df5f3e569b"],
Cell[CellGroupData[{
Cell[2493, 75, 235, 4, 83, "Section",ExpressionUUID->"a3947e5d-1873-431c-9c3d-518e51a78e19"],
Cell[2731, 81, 540, 13, 43, "Text",ExpressionUUID->"88722636-f5a8-4bd3-8592-b0cc06bd682d"],
Cell[CellGroupData[{
Cell[3296, 98, 25672, 766, 1360, "Input",ExpressionUUID->"353855d3-b3ae-4f6d-ac1d-3d99e7b2d6d1"],
Cell[28971, 866, 625, 9, 40, "Output",ExpressionUUID->"0e14ecfa-ea7b-4d37-8793-fea1891ebb87"]
}, Open  ]],
Cell[29611, 878, 399, 7, 43, "Text",ExpressionUUID->"a802602c-75d5-42af-b887-8aacc8574183"],
Cell[CellGroupData[{
Cell[30035, 889, 176, 2, 35, "Input",ExpressionUUID->"a0194594-289d-4462-917c-b8aa4b0d04fb"],
Cell[30214, 893, 9510, 334, 165, "Output",ExpressionUUID->"97344f50-4bda-4a44-8327-24ba6eab285f"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[39773, 1233, 242, 4, 65, "Section",ExpressionUUID->"93d16088-4eb2-4877-9a8f-e8cd0d2c6fd8"],
Cell[40018, 1239, 270, 6, 43, "Text",ExpressionUUID->"e52f6029-1b8b-4153-9066-2e0e2d632a55"],
Cell[40291, 1247, 868, 19, 102, "Text",ExpressionUUID->"076d3f68-3e44-4d89-96c3-8f597a42be5d"],
Cell[41162, 1268, 242, 4, 35, "Input",ExpressionUUID->"4a7b964b-c28b-402b-be0e-5853c0fe6919"],
Cell[41407, 1274, 340, 10, 35, "Input",ExpressionUUID->"d75959a1-31b8-4a2a-9947-6d28a8a6b147"],
Cell[41750, 1286, 837, 22, 38, "Input",ExpressionUUID->"d25739a8-462d-4433-888b-d69475e43de5"],
Cell[42590, 1310, 3019, 98, 111, "Input",ExpressionUUID->"8dbe554a-099f-4fc1-a5a3-739aaca13250"],
Cell[45612, 1410, 405, 9, 60, "Input",ExpressionUUID->"d7f8434b-30f3-4503-b0d5-8d0abd340985"],
Cell[46020, 1421, 488, 14, 38, "Input",ExpressionUUID->"c9ec887c-2dd9-4343-8a32-d88d975820f2"],
Cell[46511, 1437, 459, 13, 38, "Input",ExpressionUUID->"35a200bd-83a1-4978-88f8-6800c10d8869"],
Cell[46973, 1452, 1126, 36, 38, "Input",ExpressionUUID->"6f90946b-aac4-49b7-8833-39c78776b9f2"],
Cell[48102, 1490, 1927, 58, 66, "Input",ExpressionUUID->"3783fce0-9566-425c-8218-293242655b72"],
Cell[50032, 1550, 1170, 37, 38, "Input",ExpressionUUID->"f5c2a275-d4ee-4505-a13b-4b6fd92280d7"],
Cell[51205, 1589, 739, 23, 38, "Input",ExpressionUUID->"74015ff4-3b2e-4885-9e00-acd922eeb8a4"],
Cell[51947, 1614, 1380, 48, 40, "Input",ExpressionUUID->"acf8bd2c-0846-41d1-a589-f9fdde8d0f7e"],
Cell[53330, 1664, 783, 26, 38, "Input",ExpressionUUID->"1d748310-f3ec-4ce7-96b4-6a2d799529fb"],
Cell[54116, 1692, 831, 27, 38, "Input",ExpressionUUID->"09c521ee-0c04-4143-b322-f25b57c32800"],
Cell[54950, 1721, 1021, 33, 38, "Input",ExpressionUUID->"65e2fa38-dd5c-4a45-aec8-abb234b9bbed"],
Cell[55974, 1756, 1543, 49, 66, "Input",ExpressionUUID->"611b0bba-91f3-4ab0-b602-e5c30a6d7e93"],
Cell[57520, 1807, 1624, 54, 66, "Input",ExpressionUUID->"58108bc3-80e1-4dea-9411-2c8831f2d000"],
Cell[59147, 1863, 2224, 75, 93, "Input",ExpressionUUID->"78aa9d8e-8900-476f-8072-bd7e85c1e1fe"],
Cell[61374, 1940, 2261, 75, 206, "Input",ExpressionUUID->"8b470491-7f9d-4d89-9278-bdcee09b6aa0"],
Cell[63638, 2017, 545, 16, 63, "Input",ExpressionUUID->"782e8216-52aa-4a1e-8e56-a398c8e8b41a"],
Cell[64186, 2035, 1874, 58, 202, "Input",ExpressionUUID->"694505eb-b285-408e-960c-88403ecb70ad"],
Cell[66063, 2095, 1297, 40, 93, "Input",ExpressionUUID->"7681ae80-e7c7-4aba-a862-cc23d3d8dbde"],
Cell[67363, 2137, 1470, 47, 120, "Input",ExpressionUUID->"4a3f2557-cac0-401f-a68a-7dd4253e8905"],
Cell[68836, 2186, 409, 11, 38, "Input",ExpressionUUID->"2229e5b8-ae84-4753-988d-241ed5e22636"],
Cell[69248, 2199, 674, 20, 66, "Input",ExpressionUUID->"e16929d9-2c13-4131-afe0-230f40433bfd"],
Cell[69925, 2221, 1603, 48, 41, "Input",ExpressionUUID->"2f31d275-8255-4d10-ae2c-70a64c75b122"],
Cell[71531, 2271, 1914, 60, 133, "Input",ExpressionUUID->"ccb5c64f-0b91-4cfb-85a4-f85e5fed495b"],
Cell[73448, 2333, 786, 25, 66, "Input",ExpressionUUID->"d7d01a72-ad5d-437c-8548-ccbe5c8c4240"],
Cell[74237, 2360, 2484, 83, 192, "Input",ExpressionUUID->"8b1cf97b-ec74-4f0d-89cc-75a439cde845"],
Cell[76724, 2445, 1691, 59, 66, "Input",ExpressionUUID->"8eaf146c-9c60-45b4-91c1-8769d7474c60"],
Cell[78418, 2506, 238, 4, 43, "Text",ExpressionUUID->"f9c455d3-87b2-40f7-9920-e83a0224acb7"],
Cell[78659, 2512, 3198, 91, 68, "Input",ExpressionUUID->"0178721d-5c83-46f9-be58-78a1f57b70c9"],
Cell[81860, 2605, 242, 6, 35, "Input",ExpressionUUID->"d76d48dd-f8df-48d2-af72-304bcd958670"],
Cell[82105, 2613, 709, 18, 70, "Text",ExpressionUUID->"d3c00d50-23f5-4fcb-8ad3-a14a9044d10a"]
}, Closed]],
Cell[CellGroupData[{
Cell[82851, 2636, 159, 3, 65, "Section",ExpressionUUID->"e7bb9c10-5795-4856-ac65-d4d47f5801eb"],
Cell[83013, 2641, 212, 5, 43, "Text",ExpressionUUID->"8fcc45b0-0ab0-4786-87d7-090853e8c554"],
Cell[83228, 2648, 3376, 79, 371, "Text",ExpressionUUID->"f765d65f-001f-4f6d-bbe4-613efc3c109c"],
Cell[86607, 2729, 2980, 90, 214, "Input",ExpressionUUID->"68f7b500-439d-4026-8d76-a345f489e757"],
Cell[89590, 2821, 2018, 62, 118, "Input",ExpressionUUID->"3960ac11-dc37-4efd-ac5b-5e7ccfe1ebe3"],
Cell[91611, 2885, 2824, 79, 118, "Input",ExpressionUUID->"710a3ee2-6759-4a39-bc45-407b5b534aa1"],
Cell[94438, 2966, 22228, 595, 557, "Input",ExpressionUUID->"da888db3-3a2d-4ac5-9e53-ef0a8c9b47fd"],
Cell[116669, 3563, 217669, 5230, 5423, "Input",ExpressionUUID->"8f9f9dea-701c-42f3-a67e-5c3907644eb0"],
Cell[334341, 8795, 47886, 1236, 1704, "Input",ExpressionUUID->"da6ce744-1efc-45ce-86a4-369101d7ddd1"]
}, Closed]],
Cell[CellGroupData[{
Cell[382264, 10036, 209, 4, 65, "Section",ExpressionUUID->"2b88243f-00ca-4313-956c-1dc08b3952fb"],
Cell[CellGroupData[{
Cell[382498, 10044, 228, 4, 67, "Subsection",ExpressionUUID->"b61ee05c-3638-4c1c-bb3d-b436386b49ec"],
Cell[382729, 10050, 368, 8, 43, "Text",ExpressionUUID->"448e3f5b-da85-44a0-81aa-f47ecba54fe9"],
Cell[383100, 10060, 1641, 53, 37, "Input",ExpressionUUID->"6ff3feb9-fe70-46f1-a2e9-db947e67e0e0"],
Cell[384744, 10115, 1666, 54, 37, "Input",ExpressionUUID->"1fd7e1f2-2fdf-4158-88a6-a0b5ccae4eb3"],
Cell[386413, 10171, 1719, 54, 37, "Input",ExpressionUUID->"3cc150e6-d1db-4692-9cb3-9bc0a9ed09ea"],
Cell[388135, 10227, 1679, 54, 37, "Input",ExpressionUUID->"7bf0bafb-b15e-44fa-aa04-c87e0c22b034"],
Cell[389817, 10283, 1683, 54, 37, "Input",ExpressionUUID->"835b29f3-2694-45ac-927e-15e84b8b1782"],
Cell[391503, 10339, 329, 10, 10, "Text",ExpressionUUID->"551c6c61-53fc-4f15-bc92-fac6bc0a9962"]
}, Closed]],
Cell[CellGroupData[{
Cell[391869, 10354, 218, 3, 46, "Subsection",ExpressionUUID->"4685bd0a-0e64-48ab-9aca-8cbbd2a60ddb"],
Cell[392090, 10359, 1284, 25, 125, "Text",ExpressionUUID->"90663da7-5df3-4123-9fb2-1ca128f614cc"],
Cell[393377, 10386, 5324, 98, 107, "Input",ExpressionUUID->"cdcdd255-6fba-4179-9599-0980bec7d799"],
Cell[398704, 10486, 4728, 93, 107, "Input",ExpressionUUID->"82999069-378b-4378-9d09-fffaccc73792"],
Cell[403435, 10581, 4340, 87, 107, "Input",ExpressionUUID->"6287f948-1773-4d7a-b09d-e085dffcd597"],
Cell[407778, 10670, 4076, 83, 107, "Input",ExpressionUUID->"70eca2ad-af20-4e9d-bcf1-e6c2dad08460"],
Cell[411857, 10755, 4159, 85, 107, "Input",ExpressionUUID->"2bc597b7-297c-443d-a9f8-84089077f4e6"],
Cell[416019, 10842, 4198, 86, 107, "Input",ExpressionUUID->"2177b51e-d2a0-4ced-851a-d0546b1d2e9b"]
}, Closed]],
Cell[CellGroupData[{
Cell[420254, 10933, 289, 7, 46, "Subsection",ExpressionUUID->"1cb15977-1aca-4d22-b5e3-52dc9a2f1b59"],
Cell[CellGroupData[{
Cell[420568, 10944, 172, 3, 56, "Subsubsection",ExpressionUUID->"391135f7-e5ec-40a8-bbaa-14d74fea6d34"],
Cell[420743, 10949, 1794, 50, 97, "Input",ExpressionUUID->"3e905114-bab6-4da1-8e54-faafb9575185"]
}, Closed]],
Cell[CellGroupData[{
Cell[422574, 11004, 187, 3, 45, "Subsubsection",ExpressionUUID->"2c5ed66d-fbd3-4129-a304-81a277cf0095"],
Cell[422764, 11009, 526, 9, 69, "Text",ExpressionUUID->"dfb81e55-2ef0-49d4-a753-268d9b11f2ab"],
Cell[423293, 11020, 3040, 62, 117, "Input",ExpressionUUID->"9a7cf0e6-a176-44f5-af78-ff708d1c580f"],
Cell[426336, 11084, 2336, 53, 117, "Input",ExpressionUUID->"783b787a-b083-4cd3-84ee-3a76617dabfb"],
Cell[428675, 11139, 2276, 52, 117, "Input",ExpressionUUID->"1745791d-88c4-49db-85a2-07961769e5eb"],
Cell[430954, 11193, 2320, 53, 117, "Input",ExpressionUUID->"8e130908-55d8-4de6-95a7-e1ddc49eb16b"],
Cell[433277, 11248, 2333, 53, 117, "Input",ExpressionUUID->"11e8a48f-3a41-48c3-bd08-0dd0e9242970"],
Cell[435613, 11303, 2163, 51, 117, "Input",ExpressionUUID->"990cb1a1-39ad-4e41-bccf-31e5168ca289"],
Cell[437779, 11356, 312, 7, 43, "Text",ExpressionUUID->"89e55049-120a-47d7-9429-8ec663fadbc8"],
Cell[438094, 11365, 670, 19, 35, "Input",ExpressionUUID->"1d69d3fa-f8d9-4c4f-8120-84feead44369"],
Cell[CellGroupData[{
Cell[438789, 11388, 811, 16, 35, "Input",ExpressionUUID->"b7a6af9b-af9c-4951-b203-41d3e8b33c7b"],
Cell[439603, 11406, 3532, 98, 88, "Output",ExpressionUUID->"20502d6d-0e0e-4edb-8033-91b8a8b1fac8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[443172, 11509, 265, 5, 35, "Input",ExpressionUUID->"3e2f8c05-b224-4429-8932-b59fc6bd6315"],
Cell[443440, 11516, 324, 5, 40, "Output",ExpressionUUID->"97943ae1-9a12-4db5-8701-91ff741c4fa4"]
}, Open  ]],
Cell[443779, 11524, 204, 3, 43, "Text",ExpressionUUID->"1dc26b99-8207-48f9-950c-09be9707206d"],
Cell[443986, 11529, 329, 10, 10, "Text",ExpressionUUID->"85cfc65d-06c6-4bba-98fa-5831433fa19e"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[444376, 11546, 186, 3, 83, "Section",ExpressionUUID->"eca2f85c-58c2-422f-9369-719d9fc35c96"],
Cell[CellGroupData[{
Cell[444587, 11553, 199, 3, 67, "Subsection",ExpressionUUID->"1b47b5c8-29bc-4af2-a48c-b757750048e4"],
Cell[444789, 11558, 1313, 34, 60, "Input",ExpressionUUID->"66ac20f4-9b83-4428-9323-f5db7758ed55"],
Cell[446105, 11594, 694, 22, 37, "Input",ExpressionUUID->"fca42487-4478-41fd-bb9b-0379c9f33528"],
Cell[446802, 11618, 9269, 310, 160, "Input",ExpressionUUID->"3ee6e6a7-7cea-4d6d-843c-1230b114ab10"],
Cell[456074, 11930, 1744, 57, 37, "Input",ExpressionUUID->"5b221404-0ee2-4d28-9533-14195adee185"]
}, Open  ]],
Cell[CellGroupData[{
Cell[457855, 11992, 200, 3, 67, "Subsection",ExpressionUUID->"1b2b6ae6-47e3-4ee7-a8eb-d475747c2b84"],
Cell[CellGroupData[{
Cell[458080, 11999, 758, 21, 35, "Input",ExpressionUUID->"8f8dd9c7-a1f1-4a86-8a0c-e946b56d2922"],
Cell[458841, 12022, 533, 14, 70, "Output",ExpressionUUID->"6e28fad8-094f-4d30-b30f-864afb9685bb"]
}, Open  ]],
Cell[459389, 12039, 329, 10, 12, "Text",ExpressionUUID->"fe4e1245-5c6b-4398-9499-54e9bcc75a8c"],
Cell[459721, 12051, 329, 10, 12, "Text",ExpressionUUID->"1564f50e-6a0f-47a5-9d32-af5fe9b638dc"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[460111, 12068, 350, 6, 70, "Chapter",ExpressionUUID->"9cb3d461-55b8-48cd-b566-b63a6e832737"],
Cell[460464, 12076, 519, 15, 41, "Text",ExpressionUUID->"664e7354-d7d3-40de-bb9c-e494f84b1627"],
Cell[460986, 12093, 276, 8, 38, "Input",ExpressionUUID->"0fc44b53-ccef-4a93-92f9-8b0fabb51aa7"],
Cell[461265, 12103, 167, 3, 40, "Item",ExpressionUUID->"5481f60d-7495-4a5c-8025-5e11b52a026d"],
Cell[461435, 12108, 380, 11, 44, "Text",ExpressionUUID->"580c333b-dd37-4709-987d-532308b407b8"],
Cell[461818, 12121, 1344, 46, 37, "Input",ExpressionUUID->"19cd001e-4f6d-483b-8bf9-a5f286333081"],
Cell[CellGroupData[{
Cell[463187, 12171, 326, 10, 40, "Item",ExpressionUUID->"9d39ec6f-69df-4131-adb4-301e47899425"],
Cell[463516, 12183, 3590, 108, 248, "Input",ExpressionUUID->"1c0adee5-d539-4fa4-8a02-41d635d3b86a"]
}, Closed]],
Cell[467121, 12294, 214, 5, 37, "Text",ExpressionUUID->"f5e67b2a-6ce7-499f-92cc-eaaaa3ecdfa6"],
Cell[467338, 12301, 2366, 64, 131, "Input",ExpressionUUID->"371819a5-370c-4249-bdfe-92ac648044aa"],
Cell[469707, 12367, 478, 13, 43, "Text",ExpressionUUID->"284c9c62-ee0a-42cc-baae-d7d87becc546"],
Cell[470188, 12382, 329, 10, 10, "Text",ExpressionUUID->"6cd353ed-473a-463c-a5c4-359dea2f1490"],
Cell[470520, 12394, 185, 3, 40, "Item",ExpressionUUID->"06c83120-b5e9-4607-9835-91a0055b837c"],
Cell[470708, 12399, 412, 11, 43, "Text",ExpressionUUID->"07f71f34-0cd5-4bf4-8c61-592d40aa683c"],
Cell[471123, 12412, 768, 17, 83, "Input",ExpressionUUID->"a73f169e-fc85-4b56-95d3-997992506d61"],
Cell[471894, 12431, 1174, 34, 83, "Input",ExpressionUUID->"0e1e816b-c209-4876-b4fc-712142eac0c6"],
Cell[473071, 12467, 1053, 30, 60, "Input",ExpressionUUID->"9ceb626d-4a86-423a-a384-ef0412507bef"],
Cell[474127, 12499, 957, 28, 60, "Input",ExpressionUUID->"f3836a4e-a821-407d-a92c-e08a06a70b42"],
Cell[475087, 12529, 963, 28, 60, "Input",ExpressionUUID->"3dcc45de-71f6-4f66-b6bd-6db873ac0a04"],
Cell[CellGroupData[{
Cell[476075, 12561, 219, 4, 35, "Input",ExpressionUUID->"5df57fc0-4104-4379-9ba0-dd9fd5152420"],
Cell[476297, 12567, 781, 12, 40, "Output",ExpressionUUID->"42c051d5-adbe-4c6a-9947-0069cd15eeef"]
}, Open  ]],
Cell[CellGroupData[{
Cell[477115, 12584, 217, 4, 35, "Input",ExpressionUUID->"d7a09023-8570-44aa-ac5d-3a3410f0a541"],
Cell[477335, 12590, 781, 12, 40, "Output",ExpressionUUID->"5dcd2e17-e8dd-4dd8-88f3-32da86ddceea"]
}, Open  ]],
Cell[CellGroupData[{
Cell[478153, 12607, 217, 4, 35, "Input",ExpressionUUID->"fb7aaaa8-bc74-4dfe-b9ce-5a4c2d241f83"],
Cell[478373, 12613, 793, 12, 40, "Output",ExpressionUUID->"cddb1c5c-4c58-49b5-ab57-d03aa4fcd16e"]
}, Open  ]],
Cell[479181, 12628, 429, 12, 83, "Input",ExpressionUUID->"11087693-bcb3-404d-b285-9f81f83baeb8"],
Cell[479613, 12642, 1125, 29, 60, "Input",ExpressionUUID->"4fdc457d-ac29-41b2-8467-06ad85ab49a2"],
Cell[480741, 12673, 845, 24, 60, "Input",ExpressionUUID->"ec88b5eb-a261-4a88-871d-bf1c9c0b7151"],
Cell[481589, 12699, 848, 24, 60, "Input",ExpressionUUID->"7e2c920e-b3f8-45ae-95af-28eea280c08a"],
Cell[482440, 12725, 297, 7, 35, "Input",ExpressionUUID->"ee98a15e-f877-45ee-a662-8f71a48c89a8"],
Cell[482740, 12734, 297, 7, 35, "Input",ExpressionUUID->"b78976e1-74a8-49fc-b928-2e78a5c869d7"],
Cell[483040, 12743, 296, 7, 35, "Input",ExpressionUUID->"740d77b9-cbd6-4f8e-8d0f-44ac9c5f0ba9"],
Cell[483339, 12752, 980, 27, 35, "Input",ExpressionUUID->"6c0cbf37-1d73-48c1-bc3c-4e844da77e16"],
Cell[484322, 12781, 934, 26, 60, "Input",ExpressionUUID->"ebacfcba-5ee9-486d-9ba1-589ea6fb372c"],
Cell[485259, 12809, 883, 26, 60, "Input",ExpressionUUID->"47e04368-dffa-4297-8d4f-ead5c3f8fc23"],
Cell[486145, 12837, 209, 4, 43, "Text",ExpressionUUID->"f0051940-a0ce-45d8-a477-29465ae4b115"],
Cell[486357, 12843, 766, 18, 35, "Input",ExpressionUUID->"a48b41be-52fe-4e8d-bc49-be3794152e43"],
Cell[487126, 12863, 188, 3, 43, "Text",ExpressionUUID->"2629b366-3346-43c0-943d-b0301e67c21c"],
Cell[CellGroupData[{
Cell[487339, 12870, 472, 9, 35, "Input",ExpressionUUID->"8c4ea989-5ffe-4408-8d7c-9fe60f7fb1a7"],
Cell[487814, 12881, 809, 12, 40, "Output",ExpressionUUID->"2d7a1850-5770-4479-b809-66d809dd123a"]
}, Open  ]],
Cell[488638, 12896, 232, 5, 35, "Input",ExpressionUUID->"1684a488-a154-4b0b-8b47-601a440a370e"],
Cell[488873, 12903, 329, 10, 10, "Text",ExpressionUUID->"91d78467-6f06-4a75-a909-824855a5044e"],
Cell[CellGroupData[{
Cell[489227, 12917, 312, 6, 64, "Subsection",ExpressionUUID->"01384ebd-7467-4c2b-bcb8-5bf718012319"],
Cell[489542, 12925, 1082, 32, 72, "Text",ExpressionUUID->"cd8398ae-4869-4a02-a880-35628aaf08ce"],
Cell[490627, 12959, 200, 4, 35, "Input",ExpressionUUID->"d99dd199-8105-4e30-9656-933947352208"],
Cell[490830, 12965, 12393, 395, 364, "Input",ExpressionUUID->"23b6a41f-afdf-44b5-acde-7a3f88c88989"],
Cell[503226, 13362, 201, 4, 35, "Input",ExpressionUUID->"0d597271-f566-40ef-9069-23c7e7705e33"],
Cell[503430, 13368, 13976, 445, 470, "Input",ExpressionUUID->"8a26981c-15e9-4f27-b3e5-a66ca2fa2caa"],
Cell[517409, 13815, 205, 4, 35, "Input",ExpressionUUID->"c5b3f874-84c4-4451-8a09-7bc7215b24ac"],
Cell[517617, 13821, 4141, 135, 175, "Input",ExpressionUUID->"a9a89205-f08c-4416-9596-06157f17e97b"],
Cell[521761, 13958, 207, 4, 35, "Input",ExpressionUUID->"a237f423-8a74-4d87-8f5c-3184f6a6d3e2"],
Cell[521971, 13964, 29252, 930, 1004, "Input",ExpressionUUID->"70498953-b315-488b-bc5f-2a54fead07a1"],
Cell[551226, 14896, 329, 10, 10, "Text",ExpressionUUID->"951ec21f-b2ac-4f66-8211-5e792559f1b2"]
}, Closed]],
Cell[CellGroupData[{
Cell[551592, 14911, 216, 3, 65, "Section",ExpressionUUID->"2969da70-57a5-470a-9cac-cccd0ca30575"],
Cell[CellGroupData[{
Cell[551833, 14918, 278, 6, 40, "Item",ExpressionUUID->"792512a5-d00c-41c3-9486-449da2c965de"],
Cell[552114, 14926, 1405, 37, 67, "Input",ExpressionUUID->"bfca6466-cb4e-40ff-9063-a256558f06f4"],
Cell[553522, 14965, 1113, 31, 40, "Input",ExpressionUUID->"a2b8f84b-2743-4aa0-963c-b652c471927d"],
Cell[554638, 14998, 6505, 183, 359, "Input",ExpressionUUID->"59179314-1e52-4342-86b8-cac556fc809d"]
}, Open  ]],
Cell[561158, 15184, 329, 10, 10, "Text",ExpressionUUID->"d961b4ba-c446-4b01-82ce-a4d02a332f82"],
Cell[561490, 15196, 222, 4, 43, "Text",ExpressionUUID->"1d57ad86-1c84-47a9-af57-a00194f1a5a2"],
Cell[561715, 15202, 2994, 91, 95, "Input",ExpressionUUID->"524044fc-41cc-4adb-946e-88186ca8a98c"],
Cell[564712, 15295, 1108, 24, 72, "Text",ExpressionUUID->"e9d7a512-2466-4dd2-8349-63e1f3261c43"],
Cell[565823, 15321, 3476, 112, 703, "Input",ExpressionUUID->"c7310a03-24b7-4280-86c2-42511f144535"],
Cell[569302, 15435, 843, 20, 65, "Text",ExpressionUUID->"2e2b3089-ae93-441d-aee8-a9229c57c797"],
Cell[570148, 15457, 329, 10, 10, "Text",ExpressionUUID->"676e1024-c222-491b-81f8-3e55f9e7d28b"],
Cell[CellGroupData[{
Cell[570502, 15471, 4118, 81, 149, "Input",ExpressionUUID->"76546939-27f4-40f8-8f0d-b4a342d3e491"],
Cell[574623, 15554, 11378, 290, 147, "Output",ExpressionUUID->"33c84c91-c4c9-4cf0-8118-6dd1ad737a5a"]
}, Open  ]],
Cell[586016, 15847, 1115, 29, 67, "Input",ExpressionUUID->"af4cbf7c-d629-4204-882a-ce1976ae2e14"],
Cell[CellGroupData[{
Cell[587156, 15880, 190, 3, 40, "Item",ExpressionUUID->"de7bacf0-9cf4-4a56-842b-4f1428a21afb"],
Cell[587349, 15885, 754, 24, 57, "Input",ExpressionUUID->"3ab1469d-2976-42be-8470-799193da31cd"],
Cell[588106, 15911, 2889, 93, 109, "Input",ExpressionUUID->"fd2a3bb5-1bd7-4b5a-99f6-573495cf64e0"],
Cell[590998, 16006, 4649, 149, 132, "Input",ExpressionUUID->"84724f39-e434-4669-9d09-2e0467eccedc"],
Cell[595650, 16157, 1764, 57, 57, "Input",ExpressionUUID->"3e41177b-32f4-428a-bdb3-2b33f05d7e8d"],
Cell[597417, 16216, 16359, 512, 422, "Input",ExpressionUUID->"3cef37a7-a264-4b16-8726-2fa8f97251fb"],
Cell[613779, 16730, 15892, 496, 403, "Input",ExpressionUUID->"5fd1c00d-76e8-44ed-bd14-143e3585a7f2"],
Cell[629674, 17228, 9825, 308, 229, "Input",ExpressionUUID->"89d48e77-7c1f-4228-804d-3c07d813c3b8"],
Cell[639502, 17538, 2938, 95, 154, "Input",ExpressionUUID->"02c12143-5ef7-4168-88bd-8e6e8c9e207c"],
Cell[642443, 17635, 42041, 1307, 1107, "Input",ExpressionUUID->"1b02e79d-bbe8-4d92-9951-c197d78a3999"],
Cell[684487, 18944, 56511, 1767, 1498, "Input",ExpressionUUID->"4aadec7e-0aee-46fe-b00b-eaa75d3c76e8"],
Cell[CellGroupData[{
Cell[741023, 20715, 376, 10, 58, "Input",ExpressionUUID->"b9498eae-5597-4457-8cf2-1d5e2b5824c5"],
Cell[741402, 20727, 238, 4, 40, "Output",ExpressionUUID->"6f9b545d-2984-4a7a-a2e0-d4bce4b7a39e"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]]
}
]
*)


